Direct cognition problem: a semantic skeleton of mathematics and its growth

We construct a finite semantic skeleton from three axioms of classical propositional logic without specifying a target theorem. During growth, the constructor records which proofs share an intermediate lemma. When choosing the final anchors, it also counts inferences that use a premise the lemma can supply by substitution. The primary skeleton contains ten anchors whose certificates expand to the axioms through 27 shared inference steps. It shortens all 30 previously unseen proof structures in an external catalogue of typed combinators, saving 90 of 412 steps. One anchor recurs in all five runs of the constructor. In a post hoc test, this anchor alone shortens 26 of the 30 proofs. It also shortens 331 of 475 previously unseen proofs of familiar theorems in a second corpus.

==> anc/skeleton-data.json <==
{"description":"Target-free propositional skeletons and evaluation at 90 and 15 CPU seconds. oursNNN is a native seed; sgcdN is a deterministic replicate. The _15 suffix denotes the shorter growth budget. Each bank uses its own node IDs. Each external proof graph also has its own node IDs. A pair [major,minor] denotes condensed detachment with fresh variables and a most-general unifier. Formula prefix syntax: i = implication, n = negation, integer followed by a period = schematic variable. Per-proof arrays follow bank_order. steps_saved counts distinct removed inferences within the proof, always retaining its final inference. The reference graphs use the same three axiom IDs (0,1,2).","axioms":{"0":"i0.i1.0.","1":"ii0.i1.2.ii0.1.i0.2.","2":"iin0.n1.i1.0."},"bank_order":["ours101","ours101_15","ours202","ours202_15","ours303","ours303_15","ours404","ours404_15","ours505","ours505_15","sgcd1","sgcd1_15","sgcd2","sgcd2_15","sgcd3","sgcd3_15"],"banks":{"ours101":{"run":"ours101","complete_records":17205,"partial_final_records":0,"retained_derived":17202,"internal_only":0,"distinct_certified_formulas":17205,"raw_distinct_terms":17205,"retained_training_proofs":17202,"covered_training_proofs":17183,"eligible_fragments":1213,"frontier_claims":3,"anchors":[{"id":6,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":16933,"frontier_consumers":0,"marginal_votes":16933},{"id":107,"formula":"i0.i1.i2.0.","height":3,"marginal_roots":102,"frontier_consumers":457,"marginal_votes":559},{"id":203,"formula":"i0.i1.1.","height":10,"marginal_roots":0,"frontier_consumers":174,"marginal_votes":174},{"id":8,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":133,"frontier_consumers":0,"marginal_votes":133},{"id":167,"formula":"i0.0.","height":6,"marginal_roots":0,"frontier_consumers":39,"marginal_votes":39},{"id":32,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":8,"frontier_consumers":0,"marginal_votes":8},{"id":295,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":65,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":40,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":45,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":27,"proof_dag":{"0":[],"1":[],"2":[],"3":[0,1],"4":[0,0],"5":[1,1],"6":[1,3],"8":[5,3],"10":[8,3],"13":[10,6],"27":[1,0],"28":[0,2],"29":[13,3],"30":[27,27],"31":[6,27],"32":[0,4],"37":[29,32],"40":[5,27],"45":[0,28],"52":[37,3],"65":[5,4],"72":[31,30],"106":[72,4],"107":[65,4],"125":[1,106],"167":[106,65],"178":[52,107],"188":[125,178],"203":[52,188],"295":[1,28]},"trace_sha256":"406e77944e26324b7009e8f75d867d3b56a16c3541daa3d54af89ba57903a163"},"ours101_15":{"run":"ours101_15","complete_records":5257,"partial_final_records":0,"retained_derived":5254,"internal_only":0,"distinct_certified_formulas":5257,"raw_distinct_terms":5257,"retained_training_proofs":5254,"covered_training_proofs":5235,"eligible_fragments":442,"frontier_claims":2,"anchors":[{"id":6,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":5074,"frontier_consumers":0,"marginal_votes":5074},{"id":107,"formula":"i0.i1.i2.0.","height":3,"marginal_roots":60,"frontier_consumers":169,"marginal_votes":229},{"id":8,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":95,"frontier_consumers":0,"marginal_votes":95},{"id":167,"formula":"i0.0.","height":6,"marginal_roots":0,"frontier_consumers":19,"marginal_votes":19},{"id":32,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":65,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":45,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":16,"proof_dag":{"0":[],"1":[],"2":[],"3":[0,1],"4":[0,0],"5":[1,1],"6":[1,3],"8":[5,3],"27":[1,0],"28":[0,2],"30":[27,27],"31":[6,27],"32":[0,4],"45":[0,28],"65":[5,4],"72":[31,30],"106":[72,4],"107":[65,4],"167":[106,65]},"trace_sha256":"dd8cf3a0d4364b1c40c0f4b60f9e32d82c2ebde5a7284bc89200f1d0975d3629"},"ours202":{"run":"ours202","complete_records":15616,"partial_final_records":0,"retained_derived":15613,"internal_only":0,"distinct_certified_formulas":15616,"raw_distinct_terms":15616,"retained_training_proofs":15613,"covered_training_proofs":15590,"eligible_fragments":1239,"frontier_claims":2,"anchors":[{"id":6,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":15455,"frontier_consumers":0,"marginal_votes":15455},{"id":38,"formula":"i0.i1.i2.0.","height":3,"marginal_roots":0,"frontier_consumers":432,"marginal_votes":432},{"id":32,"formula":"i0.0.","height":6,"marginal_roots":0,"frontier_consumers":47,"marginal_votes":47},{"id":9,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":42,"frontier_consumers":0,"marginal_votes":42},{"id":33,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":30,"frontier_consumers":0,"marginal_votes":30},{"id":23,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":23,"frontier_consumers":0,"marginal_votes":23},{"id":7,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":15,"frontier_consumers":0,"marginal_votes":15},{"id":137,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":10,"frontier_consumers":0,"marginal_votes":10},{"id":40,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":7,"frontier_consumers":0,"marginal_votes":7},{"id":31,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":5,"frontier_consumers":0,"marginal_votes":5},{"id":35,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":117,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":378,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":22,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,1],"4":[0,2],"5":[0,0],"6":[1,5],"7":[0,3],"8":[6,6],"9":[3,4],"11":[8,0],"21":[3,11],"22":[1,0],"23":[0,4],"28":[1,2],"29":[0,1],"31":[1,3],"32":[21,0],"33":[1,4],"35":[3,5],"38":[6,0],"40":[0,28],"117":[3,22],"137":[1,29],"378":[3,29]},"trace_sha256":"0a50908f61d2420ba17d906494e1532eb86d9d451a0ad10279d288e268f89b35"},"ours202_15":{"run":"ours202_15","complete_records":5476,"partial_final_records":0,"retained_derived":5473,"internal_only":0,"distinct_certified_formulas":5476,"raw_distinct_terms":5476,"retained_training_proofs":5473,"covered_training_proofs":5450,"eligible_fragments":509,"frontier_claims":2,"anchors":[{"id":6,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":5360,"frontier_consumers":0,"marginal_votes":5360},{"id":38,"formula":"i0.i1.i2.0.","height":3,"marginal_roots":0,"frontier_consumers":187,"marginal_votes":187},{"id":33,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":29,"frontier_consumers":0,"marginal_votes":29},{"id":32,"formula":"i0.0.","height":6,"marginal_roots":0,"frontier_consumers":24,"marginal_votes":24},{"id":9,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":7,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":11,"frontier_consumers":0,"marginal_votes":11},{"id":23,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":9,"frontier_consumers":0,"marginal_votes":9},{"id":137,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":7,"frontier_consumers":0,"marginal_votes":7},{"id":40,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":6,"frontier_consumers":0,"marginal_votes":6},{"id":31,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":4,"frontier_consumers":0,"marginal_votes":4},{"id":35,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":117,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":21,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,1],"4":[0,2],"5":[0,0],"6":[1,5],"7":[0,3],"8":[6,6],"9":[3,4],"11":[8,0],"21":[3,11],"22":[1,0],"23":[0,4],"28":[1,2],"29":[0,1],"31":[1,3],"32":[21,0],"33":[1,4],"35":[3,5],"38":[6,0],"40":[0,28],"117":[3,22],"137":[1,29]},"trace_sha256":"303710a617166f918152b0e4d3053e4066888da22f2bcef34933558e9c4a470b"},"ours303":{"run":"ours303","complete_records":17300,"partial_final_records":0,"retained_derived":17297,"internal_only":0,"distinct_certified_formulas":17300,"raw_distinct_terms":17300,"retained_training_proofs":17297,"covered_training_proofs":17279,"eligible_fragments":1303,"frontier_claims":6,"anchors":[{"id":7,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":17204,"frontier_consumers":0,"marginal_votes":17204},{"id":244,"formula":"i0.iiniini1.2.ni3.3.1.n0.iini1.2.ni3.3.2.","height":15,"marginal_roots":0,"frontier_consumers":468,"marginal_votes":468},{"id":10509,"formula":"ii0.1.i2.iin0.ni3.3.1.","height":15,"marginal_roots":0,"frontier_consumers":444,"marginal_votes":444},{"id":62,"formula":"i0.i1.iin2.n0.2.","height":6,"marginal_roots":0,"frontier_consumers":441,"marginal_votes":441},{"id":30,"formula":"i0.i1.i2.0.","height":8,"marginal_roots":0,"frontier_consumers":414,"marginal_votes":414},{"id":11,"formula":"i0.0.","height":2,"marginal_roots":26,"frontier_consumers":72,"marginal_votes":98},{"id":40,"formula":"i0.i1.1.","height":10,"marginal_roots":0,"frontier_consumers":82,"marginal_votes":82},{"id":23,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":33,"frontier_consumers":0,"marginal_votes":33},{"id":20,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":6,"frontier_consumers":0,"marginal_votes":6},{"id":24,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":4,"frontier_consumers":0,"marginal_votes":4},{"id":27,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":45,"formula":"iin0.nii1.i2.3.ii1.2.i1.3.0.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":15,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":16,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":38,"proof_dag":{"0":[],"1":[],"2":[],"3":[0,1],"4":[0,0],"5":[1,0],"7":[1,3],"8":[1,2],"9":[7,5],"10":[9,1],"11":[5,3],"13":[7,0],"14":[10,3],"15":[0,4],"16":[0,3],"19":[14,1],"20":[8,4],"21":[19,4],"23":[1,4],"24":[1,8],"25":[13,8],"27":[0,5],"30":[21,4],"32":[30,11],"40":[32,27],"43":[7,7],"45":[8,3],"50":[8,40],"51":[0,50],"58":[25,0],"62":[23,58],"66":[23,13],"156":[1,13],"163":[43,51],"237":[13,163],"244":[237,58],"330":[13,30],"485":[156,51],"8432":[7,330],"10482":[8432,485],"10509":[10482,66]},"trace_sha256":"de121a329a172cb15d632d8e0282adf051f317c75f140e7029936a78cb62e9e9"},"ours303_15":{"run":"ours303_15","complete_records":6171,"partial_final_records":0,"retained_derived":6168,"internal_only":0,"distinct_certified_formulas":6171,"raw_distinct_terms":6171,"retained_training_proofs":6168,"covered_training_proofs":6150,"eligible_fragments":500,"frontier_claims":6,"anchors":[{"id":7,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":6092,"frontier_consumers":0,"marginal_votes":6092},{"id":1106,"formula":"ii0.i1.iiiii2.i3.4.ii2.3.i2.4.5.iii2.i3.4.ii2.3.i2.4.i6.5.iii2.i3.4.ii2.3.i2.4.5.i0.i1.i6.5.","height":13,"marginal_roots":0,"frontier_consumers":307,"marginal_votes":307},{"id":244,"formula":"i0.iiniini1.2.ni3.3.1.n0.iini1.2.ni3.3.2.","height":15,"marginal_roots":0,"frontier_consumers":200,"marginal_votes":200},{"id":62,"formula":"i0.i1.iin2.n0.2.","height":6,"marginal_roots":0,"frontier_consumers":198,"marginal_votes":198},{"id":30,"formula":"i0.i1.i2.0.","height":8,"marginal_roots":0,"frontier_consumers":187,"marginal_votes":187},{"id":11,"formula":"i0.0.","height":2,"marginal_roots":20,"frontier_consumers":29,"marginal_votes":49},{"id":40,"formula":"i0.i1.1.","height":10,"marginal_roots":0,"frontier_consumers":41,"marginal_votes":41},{"id":23,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":27,"frontier_consumers":0,"marginal_votes":27},{"id":20,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":24,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":27,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":45,"formula":"iin0.nii1.i2.3.ii1.2.i1.3.0.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":15,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":16,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":44,"proof_dag":{"0":[],"1":[],"2":[],"3":[0,1],"4":[0,0],"5":[1,0],"7":[1,3],"8":[1,2],"9":[7,5],"10":[9,1],"11":[5,3],"13":[7,0],"14":[10,3],"15":[0,4],"16":[0,3],"19":[14,1],"20":[8,4],"21":[19,4],"23":[1,4],"24":[1,8],"25":[13,8],"27":[0,5],"30":[21,4],"32":[30,11],"34":[7,1],"35":[0,7],"37":[0,23],"40":[32,27],"41":[19,16],"43":[7,7],"45":[8,3],"46":[34,41],"49":[46,37],"50":[8,40],"51":[0,50],"58":[25,0],"62":[23,58],"106":[19,3],"119":[106,35],"163":[43,51],"237":[13,163],"244":[237,58],"330":[13,30],"336":[330,13],"361":[336,49],"1091":[119,361],"1106":[1091,361]},"trace_sha256":"6b2ecf2d88ef4dc116e6454148272a3c296e1dffa4f3df1149332b9e93b4234d"},"ours404":{"run":"ours404","complete_records":12693,"partial_final_records":0,"retained_derived":12690,"internal_only":0,"distinct_certified_formulas":12693,"raw_distinct_terms":12693,"retained_training_proofs":12690,"covered_training_proofs":12660,"eligible_fragments":921,"frontier_claims":3,"anchors":[{"id":5,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":11794,"frontier_consumers":0,"marginal_votes":11794},{"id":2091,"formula":"i0.i1.i2.2.","height":5,"marginal_roots":0,"frontier_consumers":630,"marginal_votes":630},{"id":155,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":374,"frontier_consumers":0,"marginal_votes":374},{"id":180,"formula":"i0.i1.1.","height":4,"marginal_roots":2,"frontier_consumers":244,"marginal_votes":246},{"id":9,"formula":"iiin0.ni0.1.i0.1.iin0.ni0.1.1.","height":2,"marginal_roots":133,"frontier_consumers":0,"marginal_votes":133},{"id":105,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":109,"frontier_consumers":0,"marginal_votes":109},{"id":43,"formula":"i0.0.","height":2,"marginal_roots":11,"frontier_consumers":79,"marginal_votes":90},{"id":459,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":65,"frontier_consumers":0,"marginal_votes":65},{"id":36,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":47,"frontier_consumers":0,"marginal_votes":47},{"id":96,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":36,"frontier_consumers":0,"marginal_votes":36},{"id":24,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":24,"frontier_consumers":0,"marginal_votes":24},{"id":6,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":26,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":12,"frontier_consumers":0,"marginal_votes":12},{"id":90,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":7,"frontier_consumers":0,"marginal_votes":7},{"id":186,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":6,"frontier_consumers":0,"marginal_votes":6},{"id":61,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":4,"frontier_consumers":0,"marginal_votes":4},{"id":25,"formula":"ii0.i1.2.i0.i1.2.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":181,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":228,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":193,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":87,"formula":"iin0.n1.in0.n1.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":89,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":126,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":30,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,1],"4":[1,2],"5":[0,4],"6":[1,4],"9":[3,4],"12":[0,2],"17":[1,0],"19":[0,1],"24":[1,3],"25":[17,1],"26":[0,3],"31":[0,0],"36":[4,31],"43":[17,0],"61":[3,17],"87":[17,2],"89":[4,17],"90":[1,12],"96":[0,17],"100":[1,96],"105":[3,31],"126":[3,19],"155":[1,19],"180":[100,31],"181":[0,19],"186":[3,12],"193":[0,31],"228":[0,12],"459":[1,31],"2091":[0,180]},"trace_sha256":"54773d4a73811d8e147cae82cbe1ef9f9eaca2ffa07ee4c765b96ff9936b4f61"},"ours404_15":{"run":"ours404_15","complete_records":4397,"partial_final_records":0,"retained_derived":4394,"internal_only":0,"distinct_certified_formulas":4397,"raw_distinct_terms":4397,"retained_training_proofs":4394,"covered_training_proofs":4364,"eligible_fragments":390,"frontier_claims":3,"anchors":[{"id":5,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":3982,"frontier_consumers":0,"marginal_votes":3982},{"id":2091,"formula":"i0.i1.i2.2.","height":5,"marginal_roots":0,"frontier_consumers":219,"marginal_votes":219},{"id":155,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":157,"frontier_consumers":0,"marginal_votes":157},{"id":180,"formula":"i0.i1.1.","height":4,"marginal_roots":2,"frontier_consumers":114,"marginal_votes":116},{"id":43,"formula":"i0.0.","height":2,"marginal_roots":10,"frontier_consumers":48,"marginal_votes":58},{"id":9,"formula":"iiin0.ni0.1.i0.1.iin0.ni0.1.1.","height":2,"marginal_roots":43,"frontier_consumers":0,"marginal_votes":43},{"id":96,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":38,"frontier_consumers":0,"marginal_votes":38},{"id":36,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":29,"frontier_consumers":0,"marginal_votes":29},{"id":6,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":105,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":18,"frontier_consumers":0,"marginal_votes":18},{"id":24,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":16,"frontier_consumers":0,"marginal_votes":16},{"id":26,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":11,"frontier_consumers":0,"marginal_votes":11},{"id":459,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":10,"frontier_consumers":0,"marginal_votes":10},{"id":90,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":6,"frontier_consumers":0,"marginal_votes":6},{"id":186,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":6,"frontier_consumers":0,"marginal_votes":6},{"id":25,"formula":"ii0.i1.2.i0.i1.2.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":61,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":181,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":193,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":228,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":89,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":126,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":29,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,1],"4":[1,2],"5":[0,4],"6":[1,4],"9":[3,4],"12":[0,2],"17":[1,0],"19":[0,1],"24":[1,3],"25":[17,1],"26":[0,3],"31":[0,0],"36":[4,31],"43":[17,0],"61":[3,17],"89":[4,17],"90":[1,12],"96":[0,17],"100":[1,96],"105":[3,31],"126":[3,19],"155":[1,19],"180":[100,31],"181":[0,19],"186":[3,12],"193":[0,31],"228":[0,12],"459":[1,31],"2091":[0,180]},"trace_sha256":"e25bec5c3e2f6b470f7ed47023369818f2e8fe70a3a3e0d4f638b07be9e80c62"},"ours505":{"run":"ours505","complete_records":14385,"partial_final_records":0,"retained_derived":14382,"internal_only":0,"distinct_certified_formulas":14385,"raw_distinct_terms":14385,"retained_training_proofs":14382,"covered_training_proofs":14362,"eligible_fragments":1077,"frontier_claims":4,"anchors":[{"id":8,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":13814,"frontier_consumers":0,"marginal_votes":13814},{"id":183,"formula":"ii0.1.ii2.0.i2.1.","height":10,"marginal_roots":0,"frontier_consumers":401,"marginal_votes":401},{"id":7,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":360,"frontier_consumers":0,"marginal_votes":360},{"id":25,"formula":"i0.i1.i2.0.","height":4,"marginal_roots":0,"frontier_consumers":352,"marginal_votes":352},{"id":45,"formula":"i0.i1.1.","height":5,"marginal_roots":0,"frontier_consumers":91,"marginal_votes":91},{"id":28,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":65,"frontier_consumers":0,"marginal_votes":65},{"id":10,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":42,"frontier_consumers":0,"marginal_votes":42},{"id":24,"formula":"i0.0.","height":4,"marginal_roots":0,"frontier_consumers":35,"marginal_votes":35},{"id":14,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":26,"frontier_consumers":0,"marginal_votes":26},{"id":21,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":21,"frontier_consumers":0,"marginal_votes":21},{"id":4,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":16,"frontier_consumers":0,"marginal_votes":16},{"id":43,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":6,"frontier_consumers":0,"marginal_votes":6},{"id":114,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":5,"frontier_consumers":0,"marginal_votes":5},{"id":60,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":112,"formula":"iin0.niin1.n2.i2.1.0.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":39,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":41,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":306,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":39,"proof_dag":{"0":[],"1":[],"2":[],"3":[0,0],"4":[0,3],"5":[0,1],"6":[1,1],"7":[1,5],"8":[1,6],"9":[1,8],"10":[0,5],"11":[8,4],"12":[1,11],"13":[8,3],"14":[0,6],"15":[12,14],"16":[0,2],"17":[12,3],"18":[1,2],"21":[0,16],"22":[7,10],"23":[15,3],"24":[13,21],"25":[11,3],"28":[1,3],"30":[1,0],"31":[0,4],"39":[6,5],"41":[6,30],"43":[6,3],"45":[0,24],"60":[1,18],"67":[1,9],"69":[67,31],"73":[69,23],"112":[18,16],"114":[1,16],"117":[73,45],"132":[73,117],"180":[17,22],"183":[180,132],"306":[18,30]},"trace_sha256":"448a7d949b352aeaead1f1709974975f5dad532bd0fe1a280075f74bd1bd7add"},"ours505_15":{"run":"ours505_15","complete_records":4724,"partial_final_records":0,"retained_derived":4721,"internal_only":0,"distinct_certified_formulas":4724,"raw_distinct_terms":4724,"retained_training_proofs":4721,"covered_training_proofs":4701,"eligible_fragments":422,"frontier_claims":3,"anchors":[{"id":8,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":4408,"frontier_consumers":0,"marginal_votes":4408},{"id":7,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":170,"frontier_consumers":0,"marginal_votes":170},{"id":25,"formula":"i0.i1.i2.0.","height":4,"marginal_roots":0,"frontier_consumers":165,"marginal_votes":165},{"id":45,"formula":"i0.i1.1.","height":5,"marginal_roots":0,"frontier_consumers":44,"marginal_votes":44},{"id":10,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":35,"frontier_consumers":0,"marginal_votes":35},{"id":28,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":28,"frontier_consumers":0,"marginal_votes":28},{"id":4,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":21,"frontier_consumers":0,"marginal_votes":21},{"id":21,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":16,"frontier_consumers":0,"marginal_votes":16},{"id":24,"formula":"i0.0.","height":4,"marginal_roots":0,"frontier_consumers":13,"marginal_votes":13},{"id":14,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":10,"frontier_consumers":0,"marginal_votes":10},{"id":114,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":5,"frontier_consumers":0,"marginal_votes":5},{"id":43,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":3,"frontier_consumers":0,"marginal_votes":3},{"id":112,"formula":"iin0.niin1.n2.i2.1.0.","height":2,"marginal_roots":2,"frontier_consumers":0,"marginal_votes":2},{"id":39,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":41,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1},{"id":60,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":1,"frontier_consumers":0,"marginal_votes":1}],"definition_steps":24,"proof_dag":{"0":[],"1":[],"2":[],"3":[0,0],"4":[0,3],"5":[0,1],"6":[1,1],"7":[1,5],"8":[1,6],"10":[0,5],"11":[8,4],"13":[8,3],"14":[0,6],"16":[0,2],"18":[1,2],"21":[0,16],"24":[13,21],"25":[11,3],"28":[1,3],"30":[1,0],"39":[6,5],"41":[6,30],"43":[6,3],"45":[0,24],"60":[1,18],"112":[18,16],"114":[1,16]},"trace_sha256":"366657e290d85ff35ac8a9f68800dc5796f4f6a77217fd8eb3e2275127cc3d19"},"sgcd1":{"run":"sgcd1","complete_records":4224,"partial_final_records":0,"retained_derived":4221,"internal_only":0,"distinct_certified_formulas":4224,"raw_distinct_terms":4224,"retained_training_proofs":4221,"covered_training_proofs":4194,"eligible_fragments":976,"frontier_claims":3,"anchors":[{"id":11,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":1461,"frontier_consumers":506,"marginal_votes":1967},{"id":14,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":1285,"frontier_consumers":0,"marginal_votes":1285},{"id":13,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":514,"frontier_consumers":0,"marginal_votes":514},{"id":9,"formula":"i0.0.","height":2,"marginal_roots":179,"frontier_consumers":4,"marginal_votes":183},{"id":18,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":136,"frontier_consumers":0,"marginal_votes":136},{"id":17,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":104,"frontier_consumers":0,"marginal_votes":104},{"id":20,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":77,"frontier_consumers":0,"marginal_votes":77},{"id":24,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":67,"frontier_consumers":0,"marginal_votes":67},{"id":10,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":56,"frontier_consumers":0,"marginal_votes":56},{"id":19,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":46,"frontier_consumers":0,"marginal_votes":46},{"id":12,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":35,"frontier_consumers":0,"marginal_votes":35},{"id":32,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":32,"frontier_consumers":0,"marginal_votes":32},{"id":48,"formula":"iiin0.ni0.1.i0.1.iin0.ni0.1.1.","height":2,"marginal_roots":30,"frontier_consumers":0,"marginal_votes":30},{"id":15,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":28,"frontier_consumers":0,"marginal_votes":28},{"id":16,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":27,"frontier_consumers":0,"marginal_votes":27},{"id":40,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":21,"formula":"i0.i1.1.","height":3,"marginal_roots":0,"frontier_consumers":22,"marginal_votes":22},{"id":45,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":21,"frontier_consumers":0,"marginal_votes":21},{"id":37,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":39,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":51,"formula":"iin0.niin1.n2.i2.1.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17},{"id":52,"formula":"iin0.nii1.i2.3.ii1.2.i1.3.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17}],"definition_steps":28,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,0],"4":[0,0],"5":[0,2],"6":[0,1],"7":[1,2],"8":[1,1],"9":[3,0],"10":[0,3],"11":[1,4],"12":[0,4],"13":[1,5],"14":[1,6],"15":[0,5],"16":[0,6],"17":[0,7],"18":[0,8],"19":[1,7],"20":[1,8],"21":[0,9],"24":[8,3],"32":[8,4],"37":[8,5],"39":[7,4],"40":[7,3],"45":[8,6],"48":[8,7],"51":[7,5],"52":[7,6]},"trace_sha256":"dc3bbaa412fb5899c159f0b45b9b527df21f1cb0713839c184dee0d01348000e"},"sgcd1_15":{"run":"sgcd1_15","complete_records":4087,"partial_final_records":0,"retained_derived":4084,"internal_only":0,"distinct_certified_formulas":4087,"raw_distinct_terms":4087,"retained_training_proofs":4084,"covered_training_proofs":4057,"eligible_fragments":931,"frontier_claims":3,"anchors":[{"id":11,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":1432,"frontier_consumers":493,"marginal_votes":1925},{"id":14,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":1177,"frontier_consumers":0,"marginal_votes":1177},{"id":13,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":514,"frontier_consumers":0,"marginal_votes":514},{"id":9,"formula":"i0.0.","height":2,"marginal_roots":179,"frontier_consumers":4,"marginal_votes":183},{"id":18,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":136,"frontier_consumers":0,"marginal_votes":136},{"id":17,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":104,"frontier_consumers":0,"marginal_votes":104},{"id":20,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":77,"frontier_consumers":0,"marginal_votes":77},{"id":24,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":67,"frontier_consumers":0,"marginal_votes":67},{"id":10,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":56,"frontier_consumers":0,"marginal_votes":56},{"id":19,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":46,"frontier_consumers":0,"marginal_votes":46},{"id":12,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":35,"frontier_consumers":0,"marginal_votes":35},{"id":32,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":32,"frontier_consumers":0,"marginal_votes":32},{"id":48,"formula":"iiin0.ni0.1.i0.1.iin0.ni0.1.1.","height":2,"marginal_roots":30,"frontier_consumers":0,"marginal_votes":30},{"id":15,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":28,"frontier_consumers":0,"marginal_votes":28},{"id":16,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":27,"frontier_consumers":0,"marginal_votes":27},{"id":40,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":21,"formula":"i0.i1.1.","height":3,"marginal_roots":0,"frontier_consumers":22,"marginal_votes":22},{"id":45,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":21,"frontier_consumers":0,"marginal_votes":21},{"id":37,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":39,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":51,"formula":"iin0.niin1.n2.i2.1.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17},{"id":52,"formula":"iin0.nii1.i2.3.ii1.2.i1.3.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17}],"definition_steps":28,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,0],"4":[0,0],"5":[0,2],"6":[0,1],"7":[1,2],"8":[1,1],"9":[3,0],"10":[0,3],"11":[1,4],"12":[0,4],"13":[1,5],"14":[1,6],"15":[0,5],"16":[0,6],"17":[0,7],"18":[0,8],"19":[1,7],"20":[1,8],"21":[0,9],"24":[8,3],"32":[8,4],"37":[8,5],"39":[7,4],"40":[7,3],"45":[8,6],"48":[8,7],"51":[7,5],"52":[7,6]},"trace_sha256":"6666f35e154230184046b5c1f951b750c063351bd769dbdbb5af4f8bd2f0be3d"},"sgcd2":{"run":"sgcd2","complete_records":4224,"partial_final_records":0,"retained_derived":4221,"internal_only":0,"distinct_certified_formulas":4224,"raw_distinct_terms":4224,"retained_training_proofs":4221,"covered_training_proofs":4194,"eligible_fragments":976,"frontier_claims":3,"anchors":[{"id":11,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":1461,"frontier_consumers":506,"marginal_votes":1967},{"id":14,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":1285,"frontier_consumers":0,"marginal_votes":1285},{"id":13,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":514,"frontier_consumers":0,"marginal_votes":514},{"id":9,"formula":"i0.0.","height":2,"marginal_roots":179,"frontier_consumers":4,"marginal_votes":183},{"id":18,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":136,"frontier_consumers":0,"marginal_votes":136},{"id":17,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":104,"frontier_consumers":0,"marginal_votes":104},{"id":20,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":77,"frontier_consumers":0,"marginal_votes":77},{"id":24,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":67,"frontier_consumers":0,"marginal_votes":67},{"id":10,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":56,"frontier_consumers":0,"marginal_votes":56},{"id":19,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":46,"frontier_consumers":0,"marginal_votes":46},{"id":12,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":35,"frontier_consumers":0,"marginal_votes":35},{"id":32,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":32,"frontier_consumers":0,"marginal_votes":32},{"id":48,"formula":"iiin0.ni0.1.i0.1.iin0.ni0.1.1.","height":2,"marginal_roots":30,"frontier_consumers":0,"marginal_votes":30},{"id":15,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":28,"frontier_consumers":0,"marginal_votes":28},{"id":16,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":27,"frontier_consumers":0,"marginal_votes":27},{"id":40,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":21,"formula":"i0.i1.1.","height":3,"marginal_roots":0,"frontier_consumers":22,"marginal_votes":22},{"id":45,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":21,"frontier_consumers":0,"marginal_votes":21},{"id":37,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":39,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":51,"formula":"iin0.niin1.n2.i2.1.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17},{"id":52,"formula":"iin0.nii1.i2.3.ii1.2.i1.3.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17}],"definition_steps":28,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,0],"4":[0,0],"5":[0,2],"6":[0,1],"7":[1,2],"8":[1,1],"9":[3,0],"10":[0,3],"11":[1,4],"12":[0,4],"13":[1,5],"14":[1,6],"15":[0,5],"16":[0,6],"17":[0,7],"18":[0,8],"19":[1,7],"20":[1,8],"21":[0,9],"24":[8,3],"32":[8,4],"37":[8,5],"39":[7,4],"40":[7,3],"45":[8,6],"48":[8,7],"51":[7,5],"52":[7,6]},"trace_sha256":"4bb8d871d846623c7d102ff0ca69f9e6de7408ef369a344e9075cd83c2555671"},"sgcd2_15":{"run":"sgcd2_15","complete_records":4095,"partial_final_records":0,"retained_derived":4092,"internal_only":0,"distinct_certified_formulas":4095,"raw_distinct_terms":4095,"retained_training_proofs":4092,"covered_training_proofs":4065,"eligible_fragments":934,"frontier_claims":3,"anchors":[{"id":11,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":1433,"frontier_consumers":494,"marginal_votes":1927},{"id":14,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":1184,"frontier_consumers":0,"marginal_votes":1184},{"id":13,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":514,"frontier_consumers":0,"marginal_votes":514},{"id":9,"formula":"i0.0.","height":2,"marginal_roots":179,"frontier_consumers":4,"marginal_votes":183},{"id":18,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":136,"frontier_consumers":0,"marginal_votes":136},{"id":17,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":104,"frontier_consumers":0,"marginal_votes":104},{"id":20,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":77,"frontier_consumers":0,"marginal_votes":77},{"id":24,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":67,"frontier_consumers":0,"marginal_votes":67},{"id":10,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":56,"frontier_consumers":0,"marginal_votes":56},{"id":19,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":46,"frontier_consumers":0,"marginal_votes":46},{"id":12,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":35,"frontier_consumers":0,"marginal_votes":35},{"id":32,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":32,"frontier_consumers":0,"marginal_votes":32},{"id":48,"formula":"iiin0.ni0.1.i0.1.iin0.ni0.1.1.","height":2,"marginal_roots":30,"frontier_consumers":0,"marginal_votes":30},{"id":15,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":28,"frontier_consumers":0,"marginal_votes":28},{"id":16,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":27,"frontier_consumers":0,"marginal_votes":27},{"id":40,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":21,"formula":"i0.i1.1.","height":3,"marginal_roots":0,"frontier_consumers":22,"marginal_votes":22},{"id":45,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":21,"frontier_consumers":0,"marginal_votes":21},{"id":37,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":39,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":51,"formula":"iin0.niin1.n2.i2.1.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17},{"id":52,"formula":"iin0.nii1.i2.3.ii1.2.i1.3.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17}],"definition_steps":28,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,0],"4":[0,0],"5":[0,2],"6":[0,1],"7":[1,2],"8":[1,1],"9":[3,0],"10":[0,3],"11":[1,4],"12":[0,4],"13":[1,5],"14":[1,6],"15":[0,5],"16":[0,6],"17":[0,7],"18":[0,8],"19":[1,7],"20":[1,8],"21":[0,9],"24":[8,3],"32":[8,4],"37":[8,5],"39":[7,4],"40":[7,3],"45":[8,6],"48":[8,7],"51":[7,5],"52":[7,6]},"trace_sha256":"826b2730fb5f9903d90a4c4ad114be485f7a3f715e671952a694fe1378040979"},"sgcd3":{"run":"sgcd3","complete_records":4224,"partial_final_records":0,"retained_derived":4221,"internal_only":0,"distinct_certified_formulas":4224,"raw_distinct_terms":4224,"retained_training_proofs":4221,"covered_training_proofs":4194,"eligible_fragments":976,"frontier_claims":3,"anchors":[{"id":11,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":1461,"frontier_consumers":506,"marginal_votes":1967},{"id":14,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":1285,"frontier_consumers":0,"marginal_votes":1285},{"id":13,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":514,"frontier_consumers":0,"marginal_votes":514},{"id":9,"formula":"i0.0.","height":2,"marginal_roots":179,"frontier_consumers":4,"marginal_votes":183},{"id":18,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":136,"frontier_consumers":0,"marginal_votes":136},{"id":17,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":104,"frontier_consumers":0,"marginal_votes":104},{"id":20,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":77,"frontier_consumers":0,"marginal_votes":77},{"id":24,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":67,"frontier_consumers":0,"marginal_votes":67},{"id":10,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":56,"frontier_consumers":0,"marginal_votes":56},{"id":19,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":46,"frontier_consumers":0,"marginal_votes":46},{"id":12,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":35,"frontier_consumers":0,"marginal_votes":35},{"id":32,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":32,"frontier_consumers":0,"marginal_votes":32},{"id":48,"formula":"iiin0.ni0.1.i0.1.iin0.ni0.1.1.","height":2,"marginal_roots":30,"frontier_consumers":0,"marginal_votes":30},{"id":15,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":28,"frontier_consumers":0,"marginal_votes":28},{"id":16,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":27,"frontier_consumers":0,"marginal_votes":27},{"id":40,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":21,"formula":"i0.i1.1.","height":3,"marginal_roots":0,"frontier_consumers":22,"marginal_votes":22},{"id":45,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":21,"frontier_consumers":0,"marginal_votes":21},{"id":37,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":39,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":51,"formula":"iin0.niin1.n2.i2.1.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17},{"id":52,"formula":"iin0.nii1.i2.3.ii1.2.i1.3.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17}],"definition_steps":28,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,0],"4":[0,0],"5":[0,2],"6":[0,1],"7":[1,2],"8":[1,1],"9":[3,0],"10":[0,3],"11":[1,4],"12":[0,4],"13":[1,5],"14":[1,6],"15":[0,5],"16":[0,6],"17":[0,7],"18":[0,8],"19":[1,7],"20":[1,8],"21":[0,9],"24":[8,3],"32":[8,4],"37":[8,5],"39":[7,4],"40":[7,3],"45":[8,6],"48":[8,7],"51":[7,5],"52":[7,6]},"trace_sha256":"272100591e1959871c0ead00c946e8a6244eb3f5c250953421f1d42bf41a925e"},"sgcd3_15":{"run":"sgcd3_15","complete_records":4087,"partial_final_records":0,"retained_derived":4084,"internal_only":0,"distinct_certified_formulas":4087,"raw_distinct_terms":4087,"retained_training_proofs":4084,"covered_training_proofs":4057,"eligible_fragments":931,"frontier_claims":3,"anchors":[{"id":11,"formula":"ii0.1.i0.i2.1.","height":2,"marginal_roots":1432,"frontier_consumers":493,"marginal_votes":1925},{"id":14,"formula":"ii0.i1.i2.3.i0.ii1.2.i1.3.","height":2,"marginal_roots":1177,"frontier_consumers":0,"marginal_votes":1177},{"id":13,"formula":"ii0.in1.n2.i0.i2.1.","height":2,"marginal_roots":514,"frontier_consumers":0,"marginal_votes":514},{"id":9,"formula":"i0.0.","height":2,"marginal_roots":179,"frontier_consumers":4,"marginal_votes":183},{"id":18,"formula":"i0.iii1.i2.3.i1.2.ii1.i2.3.i1.3.","height":2,"marginal_roots":136,"frontier_consumers":0,"marginal_votes":136},{"id":17,"formula":"i0.iiin1.n2.2.iin1.n2.1.","height":2,"marginal_roots":104,"frontier_consumers":0,"marginal_votes":104},{"id":20,"formula":"iiii0.i1.2.i0.1.i0.i1.2.iii0.i1.2.i0.1.i0.2.","height":2,"marginal_roots":77,"frontier_consumers":0,"marginal_votes":77},{"id":24,"formula":"ii0.i0.1.i0.1.","height":2,"marginal_roots":67,"frontier_consumers":0,"marginal_votes":67},{"id":10,"formula":"i0.ii1.2.i1.1.","height":2,"marginal_roots":56,"frontier_consumers":0,"marginal_votes":56},{"id":19,"formula":"iiiin0.n1.1.in0.n1.iiin0.n1.1.0.","height":2,"marginal_roots":46,"frontier_consumers":0,"marginal_votes":46},{"id":12,"formula":"i0.i1.i2.i3.2.","height":2,"marginal_roots":35,"frontier_consumers":0,"marginal_votes":35},{"id":32,"formula":"ii0.ii1.0.2.i0.2.","height":2,"marginal_roots":32,"frontier_consumers":0,"marginal_votes":32},{"id":48,"formula":"iiin0.ni0.1.i0.1.iin0.ni0.1.1.","height":2,"marginal_roots":30,"frontier_consumers":0,"marginal_votes":30},{"id":15,"formula":"i0.i1.iin2.n3.i3.2.","height":2,"marginal_roots":28,"frontier_consumers":0,"marginal_votes":28},{"id":16,"formula":"i0.i1.ii2.i3.4.ii2.3.i2.4.","height":2,"marginal_roots":27,"frontier_consumers":0,"marginal_votes":27},{"id":40,"formula":"iin0.nin0.n0.0.","height":2,"marginal_roots":22,"frontier_consumers":0,"marginal_votes":22},{"id":21,"formula":"i0.i1.1.","height":3,"marginal_roots":0,"frontier_consumers":22,"marginal_votes":22},{"id":45,"formula":"iii0.i1.2.iii0.1.i0.2.3.ii0.i1.2.3.","height":2,"marginal_roots":21,"frontier_consumers":0,"marginal_votes":21},{"id":37,"formula":"iiin0.n1.ii1.0.2.iin0.n1.2.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":39,"formula":"iin0.ni1.i2.1.0.","height":2,"marginal_roots":20,"frontier_consumers":0,"marginal_votes":20},{"id":51,"formula":"iin0.niin1.n2.i2.1.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17},{"id":52,"formula":"iin0.nii1.i2.3.ii1.2.i1.3.0.","height":2,"marginal_roots":17,"frontier_consumers":0,"marginal_votes":17}],"definition_steps":28,"proof_dag":{"0":[],"1":[],"2":[],"3":[1,0],"4":[0,0],"5":[0,2],"6":[0,1],"7":[1,2],"8":[1,1],"9":[3,0],"10":[0,3],"11":[1,4],"12":[0,4],"13":[1,5],"14":[1,6],"15":[0,5],"16":[0,6],"17":[0,7],"18":[0,8],"19":[1,7],"20":[1,8],"21":[0,9],"24":[8,3],"32":[8,4],"37":[8,5],"39":[7,4],"40":[7,3],"45":[8,6],"48":[8,7],"51":[7,5],"52":[7,6]},"trace_sha256":"d888b8464151353644891027b2efa6b6ca1cb352bd03b33e75d32f6d4ef6588f"}},"proof_graphs":{"aviary":{"0":[],"1":[],"2":[],"3":[0,1],"4":[1,3],"5":[0,0],"6":[1,5],"7":[4,0],"8":[6,7],"9":[4,8],"10":[6,9],"11":[4,10],"12":[1,11],"13":[0,7],"14":[12,13],"15":[0,4],"16":[1,15],"17":[16,6],"18":[0,6],"19":[1,18],"20":[16,7],"21":[19,20],"22":[16,21],"23":[4,22],"24":[1,23],"25":[0,5],"26":[24,25],"27":[19,4],"28":[16,27],"29":[4,28],"30":[1,29],"31":[30,25],"32":[0,16],"33":[1,32],"34":[0,19],"35":[1,34],"36":[35,16],"37":[33,36],"38":[16,37],"39":[4,38],"40":[1,39],"41":[0,25],"42":[40,41],"43":[33,19],"44":[35,7],"45":[33,44],"46":[19,17],"47":[16,46],"48":[0,33],"49":[1,48],"50":[0,35],"51":[1,50],"52":[51,9],"53":[49,52],"54":[51,53],"55":[49,54],"56":[1,0],"57":[56,0],"58":[1,57],"59":[0,58],"60":[1,59],"61":[60,0],"62":[4,61],"63":[1,62],"64":[0,63],"65":[1,64],"66":[6,0],"67":[65,66],"68":[6,1],"69":[4,68],"70":[1,69],"71":[70,5],"72":[16,71],"73":[4,72],"74":[6,73],"75":[4,74],"76":[1,75],"77":[0,66],"78":[76,77],"79":[33,31],"80":[16,79],"81":[19,80],"82":[16,81],"83":[4,82],"84":[1,83],"85":[0,77],"86":[84,85],"87":[6,69],"88":[4,87],"89":[1,88],"90":[89,18],"91":[4,4],"92":[1,91],"93":[92,5],"94":[4,47],"95":[1,94],"96":[6,71],"97":[95,96],"98":[0,57],"99":[0,60],"100":[1,99],"101":[19,61],"102":[100,101],"103":[1,7],"104":[0,103],"105":[1,104],"106":[105,0],"107":[100,6],"108":[1,9],"109":[0,61],"110":[108,109],"111":[6,61],"112":[105,111],"113":[1,1],"114":[0,113],"115":[1,114],"116":[115,66],"117":[6,91],"118":[4,117],"119":[1,118],"120":[119,77],"121":[16,16],"122":[19,121],"123":[16,122],"124":[4,123],"125":[1,124],"126":[125,85],"127":[6,62],"128":[4,127],"129":[1,128],"130":[129,5],"131":[35,79],"132":[33,131],"133":[16,132],"134":[4,133],"135":[1,134],"136":[135,41],"137":[113,98],"138":[63,0],"139":[0,98],"140":[92,139],"141":[4,121],"142":[1,141],"143":[0,139],"144":[142,143]},"sgcd":{"0":[],"1":[],"2":[],"3":[1,0],"5":[0,2],"6":[1,5],"7":[6,0],"8":[1,7],"9":[0,8],"10":[1,9],"11":[10,0],"12":[0,11],"13":[1,12],"14":[13,0],"15":[0,0],"16":[1,15],"17":[16,0],"18":[0,17],"22":[0,7],"23":[1,22],"24":[3,0],"25":[1,24],"26":[0,25],"27":[1,26],"28":[27,0],"29":[1,28],"30":[0,29],"31":[1,30],"32":[0,24],"33":[0,1],"34":[1,33],"35":[34,0],"36":[0,14],"37":[1,36],"38":[0,16],"39":[1,38],"45":[1,16],"46":[45,15],"47":[0,46],"48":[1,47],"49":[48,1],"50":[49,49],"51":[49,50],"52":[1,51],"53":[52,52],"54":[53,2],"55":[16,1],"56":[55,16],"57":[1,56],"58":[57,0],"59":[0,58],"60":[1,59],"61":[60,0],"63":[13,11],"66":[52,1],"67":[66,66],"69":[6,7],"70":[1,69],"71":[70,0],"72":[0,71],"73":[6,72],"74":[1,73],"75":[6,74],"76":[6,75],"77":[74,0],"78":[0,77],"79":[1,78],"80":[2,71],"81":[74,7],"82":[0,28],"83":[1,82],"93":[80,80],"94":[50,0],"95":[94,50],"96":[2,77],"98":[6,8],"99":[1,98],"100":[99,0],"101":[0,81],"102":[1,101],"103":[35,35],"104":[1,72],"106":[66,1],"108":[0,100],"109":[1,108],"110":[2,81],"112":[52,106],"113":[6,78],"114":[1,113],"115":[0,75],"116":[1,115],"117":[74,69],"118":[2,117],"121":[6,101],"122":[1,121],"123":[0,74],"124":[1,123],"125":[124,71],"126":[6,125],"127":[28,28],"128":[0,127],"129":[1,128],"130":[129,1],"131":[0,130],"132":[1,131],"133":[132,0],"136":[0,52],"137":[1,136],"138":[137,1],"139":[52,138],"140":[79,77],"141":[2,140],"142":[102,81],"143":[2,142],"144":[74,81],"148":[112,45],"149":[52,148],"150":[112,2],"151":[52,150],"152":[112,66],"153":[152,1],"157":[13,7],"158":[1,157],"159":[6,158],"160":[0,159],"161":[1,160],"162":[161,0],"163":[151,151],"164":[149,16],"165":[66,153],"166":[112,112],"167":[166,112],"168":[66,167],"169":[166,166],"187":[0,117],"188":[6,187],"189":[1,188],"190":[0,189],"191":[1,190],"192":[191,0],"202":[152,112],"205":[168,112],"214":[0,79],"215":[1,214],"216":[215,74],"217":[216,7],"218":[2,217],"219":[0,144],"220":[6,219],"221":[6,220],"222":[1,221],"223":[222,0],"224":[2,223],"225":[202,112],"226":[225,225],"227":[226,1],"228":[226,66],"234":[1,13],"235":[234,12],"236":[6,235],"237":[0,236],"238":[1,237],"239":[238,1],"240":[239,239],"241":[1,240],"242":[241,0],"243":[0,223],"244":[1,243],"265":[225,228],"266":[66,265],"270":[6,244],"271":[270,81],"272":[112,151],"273":[272,2],"274":[66,273],"275":[106,274],"276":[275,272],"277":[276,112],"278":[276,66],"279":[112,273],"280":[279,1],"281":[151,280],"282":[66,281],"283":[66,272],"284":[283,0],"285":[150,284],"286":[283,285],"287":[286,66],"288":[286,112],"289":[283,2],"290":[112,289],"291":[66,290],"292":[291,49],"300":[112,52],"324":[277,112],"335":[112,277],"336":[335,277],"337":[112,287],"338":[337,2],"339":[112,288],"340":[339,2],"346":[66,324],"347":[276,346],"349":[1,338],"350":[66,338],"351":[66,340],"352":[1,274],"353":[0,352],"354":[1,353],"355":[354,66],"356":[150,355],"357":[355,356],"360":[112,349],"361":[1,350],"362":[112,338],"363":[362,112],"366":[52,300],"367":[366,106],"368":[66,367],"369":[368,1],"370":[368,369],"371":[370,2],"372":[112,371],"373":[372,2],"374":[49,373],"375":[370,374],"376":[375,1],"377":[169,2],"378":[52,377],"379":[112,378],"380":[379,49],"381":[49,380],"382":[1,381],"383":[166,382],"384":[383,2],"385":[112,384],"386":[385,2],"398":[360,2],"399":[360,112],"400":[16,338],"401":[112,400],"402":[401,1],"403":[112,350],"404":[403,112],"405":[66,363],"429":[49,386],"440":[66,402],"443":[112,361],"444":[443,112],"446":[16,351],"447":[112,446],"448":[447,1],"449":[112,292],"450":[66,449],"451":[450,1],"452":[451,112],"453":[452,1],"454":[66,453],"455":[379,1],"456":[66,455],"457":[379,456],"458":[66,457],"459":[458,2],"460":[66,459],"461":[459,460],"462":[2,461],"463":[462,0],"464":[1,386],"465":[464,0],"466":[0,357],"467":[1,466],"468":[150,467],"469":[355,468],"486":[1,429],"487":[166,486],"501":[1,374],"507":[1,462],"508":[166,507],"509":[66,508],"510":[379,508],"523":[0,351],"524":[1,523],"525":[66,524],"536":[66,510],"542":[0,486],"543":[1,542],"544":[543,66],"545":[487,0],"546":[112,545],"555":[49,338],"556":[45,555],"557":[556,2],"558":[1,557],"559":[558,2],"560":[272,559],"561":[283,560],"562":[561,112],"563":[1,525],"564":[563,51],"565":[564,284],"566":[565,565],"567":[1,351],"568":[0,567],"569":[1,568],"570":[569,66],"571":[272,570],"572":[571,339],"573":[340,572],"574":[1,448],"575":[574,112],"576":[66,575],"577":[151,576],"578":[0,501],"579":[1,578],"580":[579,112],"581":[0,580],"582":[1,581],"583":[582,2],"584":[66,583],"602":[112,570],"603":[151,602],"604":[570,603],"605":[286,604],"606":[66,577],"618":[0,577],"619":[574,618],"621":[66,463],"622":[1,621],"623":[112,622],"624":[66,623],"625":[379,624],"626":[66,625],"637":[112,606],"638":[637,112],"639":[66,487],"640":[169,639],"648":[112,577],"649":[648,340],"650":[112,649],"651":[650,112],"652":[169,621],"653":[652,66],"654":[112,653],"655":[654,112],"656":[66,655],"657":[652,656],"658":[379,657],"665":[1,619],"666":[0,665],"667":[574,666],"669":[16,606],"670":[112,669],"671":[670,1],"672":[66,671],"680":[66,658],"681":[169,658],"699":[169,680],"700":[640,2],"701":[640,700],"702":[487,701],"703":[0,702],"704":[1,703],"705":[379,704],"706":[705,166],"707":[166,705],"708":[650,16],"709":[112,708],"710":[648,709],"711":[66,710],"777":[1,1],"778":[0,777],"779":[1,778],"780":[779,0],"781":[0,780],"782":[1,781],"783":[782,0],"784":[779,1],"785":[784,0],"787":[1,2],"788":[0,787],"789":[1,788],"790":[789,0],"791":[0,785],"796":[1,791],"797":[1,35],"798":[35,797],"799":[798,0],"800":[799,0],"801":[34,800],"802":[35,799],"803":[34,802],"804":[103,35],"805":[1,804],"806":[35,805],"807":[806,0],"808":[799,799],"809":[808,35],"810":[55,56],"811":[1,810],"812":[811,16],"813":[812,0],"814":[35,34],"815":[814,35],"816":[39,1],"817":[816,1],"818":[817,38],"819":[1,818],"820":[819,0],"822":[35,800],"823":[822,1],"824":[808,808],"826":[824,824],"827":[35,808],"828":[827,35],"835":[35,801],"836":[835,1],"837":[799,801],"838":[837,800],"839":[35,823],"840":[822,2],"841":[800,840],"842":[799,800],"843":[842,799],"844":[843,2],"845":[799,35],"846":[845,845],"847":[35,846],"848":[847,799],"851":[35,809],"852":[34,851],"853":[799,809],"855":[35,803],"856":[34,855],"857":[1,71],"858":[0,857],"859":[1,858],"860":[859,0],"861":[0,796],"862":[1,861],"863":[862,0],"864":[55,813],"865":[1,864],"866":[865,0],"867":[1,801],"868":[800,867],"869":[0,868],"871":[839,839],"872":[35,839],"873":[35,840],"874":[873,840],"875":[844,844],"876":[35,845],"877":[876,845],"878":[35,877],"879":[878,799],"882":[34,35],"883":[1,882],"890":[6,860],"897":[1,836],"898":[800,897],"899":[839,34],"900":[899,34],"905":[872,823],"910":[800,874],"911":[35,848],"912":[34,911],"913":[1,890],"921":[783,783],"922":[921,781],"923":[1,922],"924":[923,0],"925":[924,924],"930":[837,799],"931":[930,2],"932":[799,931],"933":[932,800],"934":[35,899],"935":[934,799],"936":[35,871],"937":[936,799],"939":[839,936],"943":[798,910],"944":[799,875],"945":[944,2],"951":[109,100],"952":[0,951],"953":[1,952],"954":[953,7],"958":[800,935],"965":[799,905],"966":[965,872],"977":[798,945],"990":[1,75],"991":[0,990],"992":[1,991],"993":[992,0],"994":[0,913],"995":[1,994],"996":[859,69],"997":[6,996],"998":[1,997],"999":[998,71],"1000":[2,999],"1011":[35,931],"1012":[1011,800],"1013":[1012,799],"1014":[800,1013],"1017":[799,935],"1018":[1017,934],"1022":[872,799],"1023":[1022,1022],"1024":[1023,1022],"1025":[1024,35],"1032":[799,943],"1033":[1032,35],"1034":[34,873],"1035":[822,1034],"1036":[1035,2],"1037":[797,1036],"1038":[822,1037],"1039":[1035,840],"1040":[797,1039],"1041":[822,1040],"1042":[1,841],"1043":[799,1042],"1044":[1043,2],"1045":[1,1044],"1046":[1045,0],"1048":[842,2],"1055":[826,35],"1056":[35,1055],"1057":[1056,824],"1058":[1057,1],"1059":[1058,799],"1060":[808,1059],"1061":[79,140],"1062":[2,1061],"1064":[102,142],"1065":[2,1064],"1074":[995,0],"1080":[35,855],"1081":[1080,803],"1082":[103,1],"1083":[1082,103],"1084":[1083,0],"1085":[1084,0],"1086":[1085,1084],"1087":[1086,1082],"1088":[1082,1087],"1089":[1088,0],"1095":[815,2],"1096":[35,1095],"1123":[876,799],"1124":[823,2],"1125":[823,1],"1126":[823,823],"1128":[853,853],"1129":[1,1126],"1130":[35,1123],"1131":[34,1130],"1136":[799,1125],"1137":[1136,35],"1140":[799,1124],"1141":[1140,35],"1144":[799,1126],"1145":[1144,35],"1154":[34,1129],"1155":[822,1154],"1158":[1136,799],"1161":[839,35],"1162":[35,1161],"1181":[800,1124],"1182":[797,1181],"1183":[823,1182],"1184":[35,1183],"1185":[1184,2],"1186":[800,1185],"1187":[872,966],"1188":[839,1187],"1193":[1038,1038],"1194":[799,1048],"1201":[35,977],"1202":[34,1201],"1205":[799,844],"1206":[1205,799],"1207":[35,1206],"1208":[1207,1206],"1209":[1208,2],"1210":[1209,2],"1211":[0,140],"1212":[6,1211],"1213":[1,1212],"1217":[1,74],"1240":[936,35],"1241":[35,1240],"1242":[1241,1240],"1243":[936,1242],"1244":[1243,799],"1253":[799,840],"1254":[822,1253],"1255":[35,1254],"1256":[35,1255],"1257":[1256,1],"1258":[822,1257],"1259":[798,1258],"1260":[1259,2],"1261":[35,1044],"1262":[35,1261],"1263":[1262,799],"1264":[1263,841],"1267":[0,102],"1268":[1,1267],"1269":[1268,74],"1270":[1269,0],"1272":[845,34],"1284":[35,933],"1285":[1284,800],"1286":[823,1158],"1287":[1136,1286],"1288":[823,1287],"1296":[1206,2],"1297":[1206,1296],"1298":[1297,2],"1299":[836,2],"1300":[35,1299],"1301":[1300,800],"1302":[799,1301],"1303":[1302,799],"1304":[1303,2],"1305":[799,1154],"1306":[1305,35],"1307":[823,1306],"1308":[822,1307],"1309":[0,109],"1310":[1,1309],"1311":[1310,1],"1326":[1205,2],"1327":[1,1326],"1328":[800,1327],"1329":[797,1328],"1330":[799,1329],"1331":[1330,844],"1334":[799,1304],"1335":[1334,2],"1336":[839,2],"1337":[35,1336],"1338":[1337,2],"1339":[823,1338],"1340":[822,1339],"1341":[839,1340],"1344":[799,945],"1345":[35,1344],"1346":[1345,1],"1347":[1346,1],"1348":[1345,1347],"1349":[35,1331],"1350":[35,842],"1351":[1350,1],"1352":[842,1351],"1353":[1352,2],"1354":[799,1353],"1355":[1354,2],"1356":[35,1355],"1363":[0,1270],"1364":[1,1363],"1365":[102,1270],"1366":[2,1365],"1367":[35,1335],"1368":[823,1141],"1369":[35,1368],"1370":[1369,35],"1371":[35,1370],"1372":[1371,2],"1373":[800,1372],"1374":[34,1373],"1375":[1,1181],"1376":[35,1375],"1377":[1376,823],"1378":[823,1377],"1379":[822,1378],"1380":[1377,1379],"1381":[823,1380],"1382":[822,1381],"1385":[823,1341],"1388":[797,1385],"1389":[1388,2],"1399":[1349,1331],"1400":[35,1205],"1401":[1400,1],"1402":[1205,1401],"1403":[1402,800],"1408":[215,0],"1409":[215,1408],"1410":[6,1409],"1411":[74,1410],"1412":[2,1411],"1424":[1217,73],"1425":[0,1424],"1426":[1,1425],"1427":[1426,71],"1428":[2,1427],"1429":[74,1428],"1430":[2,1429],"1431":[2,1430],"1432":[1431,71],"1437":[799,1335],"1438":[1437,35],"1456":[823,1389],"1457":[1,1389],"1458":[1349,1399],"1459":[34,1356],"1460":[1356,1459],"1461":[35,1460],"1462":[1461,799],"1463":[1462,2],"1469":[6,113],"1470":[1,1469],"1471":[1470,7],"1472":[0,1471],"1473":[1,1472],"1474":[1473,77],"1475":[74,1474],"1476":[2,1475],"1477":[6,1364],"1478":[1477,81],"1490":[823,1372],"1491":[822,1490],"1492":[1,1491],"1493":[34,1492],"1503":[35,1382],"1504":[34,1503],"1505":[799,1382],"1506":[1505,35],"1507":[799,1341],"1508":[1507,799],"1509":[823,1508],"1510":[1509,2],"1511":[34,1510],"1512":[798,1510],"1514":[799,1457],"1515":[35,1389],"1517":[839,1515],"1518":[1,1456],"1554":[823,1493],"1558":[823,1374],"1559":[1558,1558],"1560":[823,1559],"1566":[35,1144],"1567":[1566,2],"1568":[800,1567],"1569":[799,1568],"1570":[1569,2],"1571":[823,1570],"1572":[1571,0],"1573":[2,1572],"1574":[1,1573],"1577":[1574,1126],"1578":[823,1577],"1581":[839,1512],"1582":[823,1512],"1590":[35,1518],"1593":[1162,2],"1594":[799,1593],"1595":[822,1594],"1596":[799,1595],"1597":[1596,2],"1598":[823,1597],"1599":[1,1598],"1600":[1594,1599],"1601":[823,1600],"1602":[822,1601],"1603":[1,1355],"1604":[1603,0],"1605":[35,1604],"1606":[35,1605],"1607":[1606,799],"1644":[799,1512],"1645":[1644,35],"1646":[35,1582],"1647":[839,1582],"1650":[1514,35],"1651":[823,1650],"1652":[799,1517],"1654":[823,1517],"1655":[1,1654],"1658":[1,1602],"1659":[799,1403],"1660":[1659,2],"1661":[35,1660],"1662":[843,1661],"1663":[1660,1662],"1664":[34,1663],"1665":[1,1664],"1666":[1665,799],"1686":[35,1437],"1687":[1686,799],"1688":[799,1687],"1689":[1688,1303],"1690":[1334,1689],"1697":[1646,823],"1698":[35,1647],"1705":[35,1658],"1757":[35,1690],"1759":[35,898],"1760":[1759,800],"1761":[1760,2],"1762":[35,1761],"1763":[1762,797],"1764":[35,1763],"1765":[1764,1762],"1766":[800,1765],"1767":[799,1766],"1768":[1767,2],"1769":[836,1768],"1770":[1769,2],"1771":[1760,1770],"1774":[797,1491],"1775":[1774,823],"1776":[823,1775],"1777":[1,1776],"1778":[34,1777],"1779":[822,1778],"1780":[799,1511],"1781":[1780,799],"1782":[823,1781],"1783":[1782,799],"1792":[1652,799],"1793":[823,1792],"1794":[1793,799],"1821":[0,80],"1822":[1,1821],"1823":[6,1822],"1824":[1823,69],"1825":[1822,0],"1826":[1082,1082],"1827":[1826,0],"1828":[1827,0],"1835":[0,45],"1836":[1,1835],"1837":[0,1836],"1838":[1,1837],"1839":[1838,45],"1840":[1839,15],"1841":[1840,1],"1842":[1841,1840],"1843":[1842,0],"1844":[844,1326],"1845":[842,1401],"1846":[1845,2],"1847":[799,1846],"1848":[1847,2],"1849":[1823,7],"1850":[1,1849],"1851":[0,1850],"1852":[1,1851],"1853":[1852,1823],"1854":[1853,0],"1855":[1823,1854],"1856":[1,1822],"1857":[0,1856],"1858":[1,1857],"1865":[34,844],"1866":[799,1865],"1867":[1866,800],"1868":[798,1867],"1869":[1868,2],"1870":[799,1869],"1871":[1870,2],"1874":[1,1848],"1875":[1874,0],"1876":[35,1875],"1878":[35,1876],"1879":[1878,799],"1880":[35,1607],"1881":[1880,35],"1882":[1,1881],"1883":[800,1882],"1884":[842,1883],"1885":[35,1884],"1886":[1885,2],"1887":[1607,1886],"1888":[1887,799],"1891":[1822,7],"1892":[6,1823],"1893":[0,1849],"1894":[1,1893],"1895":[799,841],"1896":[1895,2],"1902":[35,843],"1903":[1902,1],"1906":[1096,35],"1907":[35,1906],"1908":[1907,2],"1909":[815,1908],"1910":[1909,0],"1911":[1910,0],"1912":[2,1825],"1915":[1836,0],"1916":[0,1915],"1917":[1,1916],"1923":[35,1879],"1925":[1,1871],"1926":[843,1925],"1927":[35,1926],"1928":[1927,799],"1929":[35,1928],"1930":[1929,35],"1931":[1868,1930],"1932":[1926,1931],"1933":[0,860],"1934":[1,1933],"1954":[1894,1849],"1955":[1822,1891],"1956":[2,1955],"1957":[2,1956],"1960":[1,1892],"1961":[0,1960],"1962":[1,1961],"1963":[1962,0],"1979":[828,828],"1980":[1979,1],"1981":[1980,1979],"1982":[1981,0],"1983":[1982,2],"1984":[1983,2],"1985":[828,1984],"1986":[1985,0],"1987":[828,1986],"1988":[1987,2],"1989":[34,34],"1990":[0,1989],"1991":[1989,1990],"1992":[1991,0],"1993":[1992,0],"1994":[815,1095],"1995":[35,1994],"1996":[1995,35],"1997":[1996,0],"1998":[35,1997],"1999":[1998,0],"2005":[0,1000],"2006":[1,2005],"2009":[1,1932],"2011":[0,1825],"2012":[1,2011],"2013":[0,1912],"2014":[1,2013],"2017":[34,1895],"2018":[822,2017],"2019":[798,2018],"2020":[2019,2],"2025":[1194,2],"2026":[799,2025],"2027":[799,2026],"2028":[2027,1048],"2029":[1,2028],"2030":[800,2029],"2031":[1,2030],"2032":[842,2031],"2033":[35,2032],"2034":[2033,1],"2035":[799,2034],"2036":[2035,799],"2037":[2036,2034],"2039":[0,1957],"2040":[1,2039],"2041":[2040,0],"2043":[0,1894],"2044":[1,2043],"2045":[2044,1823],"2046":[2045,0],"2054":[35,1046],"2055":[34,2054],"2056":[822,2055],"2057":[2056,841],"2058":[1,1660],"2059":[2058,0],"2066":[35,1828],"2067":[2066,2066],"2070":[0,1828],"2071":[1082,2070],"2072":[2071,35],"2073":[2071,1828],"2075":[0,1823],"2076":[1,2075],"2077":[35,2067],"2078":[2077,1828],"2079":[2072,2072],"2082":[799,1903],"2083":[2082,2082],"2084":[1902,2083],"2085":[2084,2],"2086":[2085,799],"2087":[35,1871],"2093":[799,1871],"2097":[1866,843],"2098":[2097,2],"2099":[799,2098],"2100":[2099,799],"2101":[2100,2],"2102":[798,2101],"2105":[799,2093],"2106":[2105,1871],"2107":[1867,2106],"2108":[2107,0],"2109":[35,2087],"2110":[2109,35],"2111":[35,2110],"2112":[2111,1871],"2113":[2109,799],"2114":[799,2113],"2115":[2114,1868],"2116":[2102,35],"2117":[799,2116],"2118":[2117,799],"2119":[2118,2],"2121":[0,1822],"2122":[1,2121],"2135":[35,2119],"2136":[2135,799],"2137":[1866,2119],"2138":[800,2137],"2139":[1931,35],"2140":[34,1930],"2141":[1867,2140],"2145":[2141,35],"2146":[1928,2145],"2147":[35,1923],"2148":[2147,799],"2149":[35,2148],"2150":[2149,1879],"2151":[799,1932],"2152":[1866,2151],"2153":[800,2152],"2154":[1878,35],"2155":[799,2154],"2156":[35,2155],"2157":[2156,799],"2158":[35,2157],"2159":[2158,799],"2160":[2157,2159],"2161":[2160,2159],"2166":[35,844],"2167":[2166,797],"2168":[843,2167],"2169":[35,2168],"2170":[2169,1],"2171":[2168,2170],"2172":[2171,2],"2173":[842,2172],"2174":[35,2173],"2175":[2174,1],"2176":[35,2175],"2177":[2176,2176],"2178":[2177,2167],"2179":[2,2178],"2180":[797,2179],"2181":[2180,799],"2182":[2177,2181],"2183":[2,2182],"2184":[2183,0],"2185":[843,2184],"2186":[35,2185],"2187":[2186,799],"2188":[35,2187],"2189":[2188,35],"2190":[1,2189],"2191":[800,2190],"2199":[35,103],"2200":[2199,1],"2201":[103,2200],"2202":[2201,2],"2203":[2202,0],"2210":[0,1891],"2211":[1,2210],"2222":[815,1911],"2225":[34,1844],"2226":[1,2225],"2227":[800,2226],"2229":[1926,35],"2237":[1927,35],"2238":[799,2237],"2239":[2238,1927],"2240":[799,1925],"2241":[2240,1871],"2242":[843,2241],"2243":[35,2242],"2244":[2243,35],"2245":[1402,2059],"2246":[843,2245],"2247":[35,2246],"2248":[2247,799],"2249":[843,1327],"2250":[2249,35],"2251":[799,2250],"2252":[2251,1205],"2253":[1,2252],"2254":[2253,799],"2255":[35,2254],"2256":[2255,797],"2257":[35,2256],"2258":[2257,2],"2259":[2254,2258],"2260":[34,2110],"2261":[2109,2260],"2262":[1867,2261],"2263":[2262,0],"2266":[2066,2],"2267":[35,2266],"2268":[2267,2],"2269":[35,2268],"2270":[2066,2269],"2271":[2270,0],"2272":[35,2271],"2273":[1828,2272],"2274":[2273,0],"2275":[2274,1828],"2276":[1828,2275],"2277":[2276,0],"2278":[2,2277],"2279":[35,2278],"2280":[1828,2279],"2281":[2280,0],"2282":[2281,1828],"2283":[2151,799],"2284":[35,2255],"2285":[2284,799],"2286":[2285,2],"2287":[35,2286],"2288":[2287,1],"2289":[35,2288],"2290":[2289,35],"2291":[844,2290],"2292":[1929,2141],"2293":[2292,2141],"2294":[1928,2293],"2297":[2294,35],"2298":[2,2297],"2299":[35,2161],"2300":[2299,2],"2301":[2157,2300],"2302":[2299,2301],"2303":[2155,2302],"2304":[799,2157],"2305":[2304,799],"2306":[1878,2305],"2307":[2304,2306],"2308":[2307,2],"2309":[35,2308],"2310":[35,2309],"2311":[2310,799],"2312":[799,2311],"2313":[2312,844],"2314":[35,2313],"2315":[2314,799],"2318":[2044,1849],"2320":[1934,0],"2321":[6,2320],"2322":[1,2321],"2323":[0,2322],"2324":[1,2323],"2325":[2324,0],"2326":[0,2325],"2327":[1,2326],"2328":[2327,0],"2330":[2242,799],"2331":[799,1926],"2332":[2331,35],"2333":[1926,2332],"2334":[2331,799],"2335":[1926,2334],"2336":[2243,799],"2337":[1,2333],"2338":[800,2337],"2339":[6,2012],"2340":[2339,1825],"2341":[1894,1954],"2342":[1827,1828],"2343":[35,2342],"2344":[2343,0],"2345":[2342,2344],"2346":[103,2345],"2347":[2346,0],"2348":[2347,2],"2349":[35,2348],"2350":[2349,0],"2351":[2349,2350],"2352":[2345,2351],"2353":[2352,2],"2354":[1828,2070],"2355":[1826,2354],"2374":[1929,2140],"2375":[1929,2374],"2376":[1867,2375],"2377":[1,2376],"2378":[1929,2377],"2407":[1,1095],"2408":[35,2407],"2409":[2408,0],"2410":[2066,34],"2411":[2410,2066],"2416":[798,1896],"2434":[35,1932],"2440":[35,1888],"2441":[34,2440],"2442":[2151,1930],"2443":[1,2442],"2444":[34,2443],"2445":[800,2444],"2446":[1,2229],"2447":[842,2446],"2448":[2447,2229],"2449":[1,2448],"2450":[843,2449],"2451":[2450,35],"2452":[2447,2451],"2453":[799,2452],"2454":[2453,1871],"2455":[799,2454],"2456":[2455,2],"2457":[799,2456],"2458":[844,2457],"2459":[2449,2458],"2460":[2452,2459],"2461":[1926,2460],"2462":[2461,0],"2463":[35,2020],"2464":[35,2018],"2465":[2464,34],"2466":[2465,2],"2518":[1929,799],"2519":[1,2518],"2520":[800,2519],"2521":[1,2520],"2522":[1929,2521],"2523":[34,2522],"2524":[800,2523],"2541":[1,2009],"2545":[35,2009],"2550":[2151,35],"2551":[799,2550],"2552":[1931,2551],"2555":[1,2263],"2556":[2555,2263],"2557":[2,2556],"2558":[35,2557],"2559":[35,2558],"2560":[2559,799],"2561":[35,2560],"2562":[2561,843],"2563":[2562,2560],"2564":[844,2563],"2565":[2,2564],"2566":[2565,0],"2569":[0,2041],"2570":[1,2569],"2571":[0,2046],"2572":[1,2571],"2575":[35,2099],"2576":[2575,1],"2577":[2576,843],"2578":[2577,2],"2579":[799,2578],"2580":[2579,2],"2594":[1894,2046],"2595":[6,2570],"2597":[0,1955],"2598":[1,2597],"2599":[6,2598],"2600":[2599,1891],"2601":[2,2600],"2602":[0,2601],"2603":[1,2602],"2604":[2603,0],"2605":[2,2604],"2612":[799,2159],"2613":[2612,842],"2614":[2157,2613],"2624":[2066,2077],"2625":[35,2078],"2626":[35,2073],"2627":[2626,2626],"2633":[35,2344],"2634":[2633,2344],"2635":[2634,1828],"2636":[2071,2079],"2637":[2636,2072],"2647":[35,2624],"2648":[2647,2067],"2649":[2647,2648],"2650":[2066,2649],"2656":[857,2005],"2657":[2,2656],"2660":[1868,2106],"2661":[35,2115],"2662":[1871,2108],"2663":[1869,2662],"2664":[2661,799],"2665":[35,2146],"2666":[1,2115],"2667":[842,2666],"2668":[1866,2667],"2669":[2114,2668],"2670":[2669,1871],"2671":[2114,2670],"2674":[2670,800],"2675":[1871,2674],"2676":[842,2675],"2677":[1871,2676],"2678":[2188,2187],"2679":[1082,2066],"2680":[2679,1828],"2681":[2680,0],"2682":[35,2681],"2683":[2682,103],"2684":[103,2683],"2685":[1828,2684],"2686":[2685,0],"2687":[2066,2686],"2688":[1828,2687],"2689":[2688,2],"2690":[35,2689],"2691":[2690,2684],"2692":[2066,2691],"2693":[1828,2692],"2694":[2693,2],"2695":[2694,2679],"2696":[1828,2695],"2697":[2066,2696],"2698":[2682,2697],"2699":[2698,35],"2700":[35,2699],"2701":[2700,1828],"2702":[2701,1],"2703":[2,2702],"2704":[2703,0],"2708":[1934,2],"2709":[2708,71],"2710":[2,2709],"2711":[2710,71],"2714":[0,1074],"2715":[1,2714],"2716":[2715,2],"2717":[2716,71],"2718":[2717,71],"2719":[1926,0],"2720":[1868,2719],"2721":[2720,2720],"2722":[35,2239],"2724":[799,2259],"2727":[34,2545],"2728":[1929,2727],"2729":[2728,0],"2730":[799,2729],"2731":[2730,1871],"2732":[799,2731],"2733":[2732,799],"2734":[0,2078],"2735":[1082,2734],"2736":[2066,2647],"2737":[2344,2635],"2738":[35,2416],"2739":[34,2738],"2740":[35,2627],"2741":[2626,2740],"2742":[2012,1825],"2743":[2012,2742],"2744":[2,2743],"2747":[35,2650],"2748":[1894,2341],"2749":[1894,2748],"2750":[35,2227],"2751":[34,2750],"2752":[2463,35],"2753":[2020,2752],"2754":[0,2341],"2755":[1,2754],"2756":[2755,2341],"2757":[1894,2594],"2758":[800,2463],"2759":[35,2758],"2760":[2759,799],"2761":[34,2760],"2762":[2595,2041],"2763":[2572,2046],"2764":[35,1399],"2765":[2764,1399],"2766":[1,2020],"2767":[800,2766],"2768":[1,2767],"2769":[2657,7],"2770":[35,2660],"2771":[103,2066],"2772":[1827,2771],"2773":[2772,33],"2774":[35,2773],"2775":[2774,35],"2776":[1828,2775],"2777":[2066,2776],"2778":[1979,1988],"2779":[2778,1988],"2780":[2779,0],"2781":[2780,0],"2786":[35,2112],"2787":[34,2786],"2788":[35,2330],"2789":[34,2788],"2790":[35,2335],"2791":[34,2790],"2792":[2066,2274],"2793":[1828,2792],"2794":[2793,0],"2795":[2794,1827],"2796":[2,2795],"2797":[2796,1828],"2798":[35,2336],"2799":[34,2798],"2800":[2722,2239],"2801":[35,2722],"2802":[2722,2722],"2803":[2661,2664],"2812":[35,2338],"2813":[34,2812],"2814":[1828,2353],"2815":[0,2814],"2816":[1828,2815],"2817":[2345,2816],"2818":[2817,103],"2819":[35,2580],"2820":[2819,1],"2821":[843,2820],"2822":[2819,2821],"2823":[842,2822],"2824":[2823,2578],"2825":[0,2259],"2826":[2256,2825],"2827":[799,2826],"2828":[35,2259],"2829":[2828,2259],"2830":[799,2829],"2834":[0,890],"2835":[1,2834],"2836":[0,2835],"2837":[1,2836],"2838":[2837,890],"2839":[2044,2318],"2841":[2665,2146],"2843":[1932,1871],"2844":[2,2843],"2845":[1871,2844],"2846":[2845,1871],"2847":[35,2434],"2848":[2847,1932],"2849":[35,2291],"2850":[34,2849],"2853":[1870,1928],"2854":[2853,800],"2855":[800,2854],"2858":[799,2336],"2859":[2858,35],"2860":[842,2098],"2861":[35,2860],"2862":[2861,1],"2863":[798,2862],"2864":[2863,1],"2865":[2864,2],"2866":[2864,2865],"2867":[800,2866],"2868":[35,2867],"2869":[2868,2868],"2870":[35,2869],"2871":[2868,2870],"2872":[843,2871],"2873":[2872,2],"2874":[843,2873],"2875":[2874,799],"2876":[2875,2860],"2877":[1869,2676],"2880":[34,2374],"2881":[1867,2880],"2882":[1929,2881],"2883":[34,2882],"2884":[800,2883],"2885":[0,2884],"2886":[2882,2885],"2906":[35,2555],"2907":[2906,2555],"2908":[800,2907],"2909":[2087,2908],"2910":[1,2909],"2911":[843,2910],"2912":[2911,799],"2913":[1867,2912],"2914":[1869,2913],"2915":[35,2303],"2916":[34,2915],"2917":[2211,1891],"2918":[0,2917],"2919":[1,2918],"2920":[35,2315],"2921":[35,2191],"2922":[34,2921],"2935":[843,2541],"2936":[2935,799],"2937":[1,2936],"2938":[800,2937],"2939":[842,2938],"2940":[2935,2939],"2941":[1,2940],"2942":[1929,2941],"2974":[0,797],"2975":[1,2974],"2976":[2975,0],"2977":[0,35],"2978":[1,2977],"2979":[2978,7],"2980":[1,2979],"2981":[0,69],"2984":[0,98],"2985":[1,2984],"2986":[797,22],"2987":[2985,2986],"2989":[797,15],"2990":[0,2989],"2991":[1,2990],"2992":[2991,1311],"2993":[777,70],"2994":[0,2993],"2995":[1,2994],"2996":[2995,0],"2997":[2122,2996],"2998":[6,2997],"2999":[2980,15],"3000":[0,2999],"3001":[797,3000],"3002":[109,3001],"3003":[1,2998],"3004":[0,3003],"3005":[1,3004],"3006":[3005,0],"3007":[1310,2976],"3008":[0,3007],"3009":[1,3008],"3011":[777,3],"3012":[27,69],"3016":[2991,1],"3017":[3009,1823],"3018":[2980,22],"3019":[0,3011],"3020":[1,3019],"3021":[0,3020],"3022":[1,3021],"3024":[34,2989],"3025":[2991,3024],"3026":[0,2985],"3027":[1,3026],"3028":[3027,2976],"3029":[0,3028],"3030":[1,3029],"3031":[3030,2986],"3032":[2978,16],"3033":[1,3032],"3034":[0,3033],"3035":[1,3034],"3036":[3035,0],"3037":[1310,3036],"3040":[109,2986],"3041":[797,82],"3042":[1,83],"3043":[0,3042],"3044":[1,3043],"3045":[3044,0],"3046":[45,32],"3048":[109,2996],"3050":[6,2996],"3051":[1,790],"3052":[0,3051],"3053":[1,3052],"3055":[6,2999],"3056":[797,1821],"3057":[16,3011],"3058":[2,1891],"3059":[0,3058],"3060":[1,3059],"3061":[1,3050],"3062":[0,3061],"3063":[1,3062],"3064":[3063,0],"3065":[6,3018],"3067":[797,3059],"3068":[0,3040],"3069":[857,32],"3070":[2,3069],"3071":[3070,24],"3072":[0,3050],"3073":[1,3072],"3074":[1858,0],"3075":[3073,3074],"3076":[797,38],"3077":[0,2980],"3078":[1,3077],"3079":[3078,0],"3080":[3009,3079],"3081":[1,3017],"3082":[2989,3081],"3084":[34,13],"3089":[0,3048],"3090":[1,3089],"3092":[34,23],"3093":[0,3092],"3094":[797,3093],"3095":[1,3064],"3096":[3094,3095],"3099":[0,2976],"3100":[1,3099],"3101":[0,3016],"3102":[1,3101],"3103":[2978,2976],"3104":[2978,35],"3105":[1,3104],"3106":[0,3105],"3107":[1,3106],"3108":[3107,0],"3109":[2978,1],"3110":[1,3109],"3117":[797,18],"3118":[0,3117],"3119":[1,3118],"3121":[0,3102],"3122":[1,3121],"3123":[3122,35],"3124":[2995,69],"3125":[3105,3099],"3126":[0,3100],"3127":[1,3126],"3128":[3127,2976],"3129":[797,2075],"3130":[0,13],"3131":[2993,3130],"3132":[2978,3050],"3134":[0,6],"3135":[1,3134],"3136":[2978,1822],"3137":[3135,3136],"3138":[3122,1],"3139":[2991,3138],"3140":[0,2978],"3141":[1,3140],"3142":[3141,35],"3143":[34,3142],"3144":[1,3143],"3145":[3117,3144],"3146":[2975,3065],"3148":[1822,3056],"3151":[2978,1823],"3154":[797,3101],"3156":[0,2998],"3157":[1,3156],"3158":[797,2981],"3159":[777,3059],"3160":[3158,3159],"3162":[797,2977],"3166":[2122,3158],"3167":[6,3166],"3168":[0,3167],"3169":[1,3168],"3170":[3169,780],"3171":[1822,2],"3172":[0,3171],"3173":[1,3172],"3174":[6,3173],"3175":[3174,3124],"3177":[3100,2998],"3179":[0,3002],"3180":[1,3179],"3182":[0,3079],"3183":[1,3182],"3184":[3183,16],"3185":[3009,3184],"3186":[2978,2998],"3189":[34,3157],"3190":[2991,3189],"3191":[34,2076],"3192":[2991,3191],"3195":[0,3017],"3196":[1,3195],"3202":[3105,2977],"3210":[0,34],"3211":[1,3210],"3212":[3211,35],"3214":[0,3025],"3215":[1,3214],"3228":[797,3182],"3229":[3027,3036],"3230":[3228,3229],"3231":[3183,2989],"3232":[0,3231],"3234":[797,3099],"3237":[2978,2989],"3243":[2978,3146],"3244":[34,3009],"3245":[2991,3244],"3251":[2991,882],"3252":[3108,3251],"3253":[1836,69],"3254":[1,3253],"3255":[0,3254],"3256":[1,3255],"3257":[3256,0],"3258":[2076,3257],"3259":[1,3258],"3260":[2989,3259],"3261":[2976,3260],"3262":[109,3261],"3263":[3196,3262],"3264":[3252,3263],"3265":[0,72],"3266":[25,3265],"3270":[35,3122],"3274":[0,3108],"3275":[1,3274],"3278":[2978,3103],"3279":[2978,3108],"3280":[35,913],"3284":[35,63],"3285":[3020,2014],"3292":[857,15],"3293":[2,3292],"3294":[3293,100],"3298":[0,3057],"3299":[1,3298],"3300":[0,3299],"3301":[1,3300],"3302":[3301,2976],"3303":[39,3302],"3305":[797,2013],"3307":[0,3070],"3308":[1,3307],"3309":[1,3308],"3310":[3309,15],"3315":[1,3024],"3320":[0,883],"3321":[1,3320],"3322":[3321,0],"3323":[0,3322],"3324":[1,3323],"3325":[3324,0],"3326":[0,3325],"3327":[1,3326],"3328":[34,3327],"3329":[3211,2976],"3330":[3102,3329],"3334":[2976,913],"3335":[34,2978],"3337":[3212,890],"3342":[3100,1822],"3349":[0,3067],"3350":[1,3349],"3360":[3100,2014],"3361":[34,2986],"3362":[3237,3361],"3366":[3135,3084],"3367":[3022,3366],"3370":[3041,3293],"3374":[3020,3305],"3375":[25,108],"3382":[2989,913],"3384":[1,3130],"3385":[777,15],"3386":[3384,3385],"3387":[0,2986],"3388":[3386,3387],"3393":[0,3071],"3394":[1,3382],"3395":[3051,860],"3396":[0,3395],"3401":[777,22],"3402":[3310,3401],"3403":[3100,913],"3406":[1,3396],"3407":[1,3406],"3408":[3407,15],"3417":[2995,46],"3418":[2978,3401],"3419":[3417,3418],"3421":[797,5],"3422":[3135,3024],"3423":[2991,3422],"3424":[3421,3423],"3433":[34,3065],"3436":[3123,3103],"3437":[3123,1912],"3438":[3141,1],"3439":[2991,3438],"3441":[3151,14],"3442":[16,7],"3443":[0,3442],"3444":[797,3443],"3447":[1917,7],"3448":[3028,3447],"3450":[3310,3418],"3451":[3159,1912],"3455":[2122,3385],"3456":[3455,3072],"3464":[3315,22],"3465":[2978,3464],"3466":[16,80],"3467":[3465,3466],"3468":[0,3401],"3469":[1,3468],"3470":[0,3469],"3471":[1,3470],"3472":[3471,35],"3473":[3310,3472],"3477":[797,3068],"3478":[2976,3477],"3479":[3135,1],"3480":[2991,3479],"3481":[3129,3480],"3483":[777,3000],"3484":[3310,3483],"3485":[3100,1823],"3487":[2991,1822],"3488":[6,3487],"3490":[1,3387],"3491":[3490,1822],"3492":[6,3491],"3498":[1,2122],"3499":[3498,15],"3504":[2978,3433],"3505":[3016,3504],"3506":[2978,3243],"3513":[3485,157],"3515":[2978,3060],"3516":[3515,1912],"3524":[3125,3128],"3530":[3439,3433],"3531":[3408,3483],"3533":[35,3175],"3534":[3110,18],"3535":[2978,3534],"3538":[2980,12],"3539":[83,3538],"3540":[3534,3539],"3542":[2978,2],"3552":[34,69],"3553":[0,3552],"3554":[797,3553],"3555":[6,3554],"3556":[3488,3555],"3557":[3488,3001],"3558":[3212,3075],"3562":[3100,3060],"3563":[3562,1912],"3565":[0,3158],"3566":[1,3565],"3571":[1822,2989],"3572":[0,3571],"3573":[1,3572],"3574":[6,3573],"3575":[3574,3064],"3578":[3100,3488],"3581":[3123,3146],"3582":[3490,3060],"3583":[2996,3582],"3586":[3100,3050],"3587":[3020,2],"3588":[1822,3587],"3589":[3586,3588],"3591":[3105,3101],"3592":[3591,3139],"3595":[3127,1],"3601":[2991,3335],"3602":[3601,3504],"3604":[3100,3170],"3605":[3100,3492],"3611":[0,3041],"3612":[1,3611],"3615":[3578,3466],"3617":[2978,2979],"3618":[1,3617],"3619":[0,3012],"3620":[3618,3619],"3621":[2076,3620],"3625":[3535,3539],"3626":[2978,6],"3627":[3122,3626],"3628":[3154,3627],"3629":[3628,71],"3631":[2976,3031],"3632":[3299,3631],"3635":[3578,3050],"3639":[34,3234],"3640":[2991,3639],"3643":[0,3096],"3644":[1,3643],"3645":[34,3644],"3646":[3016,3645],"3655":[3170,1912],"3656":[34,10],"3657":[3053,3656],"3658":[2991,3657],"3659":[3100,3658],"3660":[39,71],"3661":[3659,3660],"3669":[3108,3108],"3670":[3162,3669],"3671":[3234,3670],"3672":[3612,2991],"3673":[1,3132],"3674":[3673,3019],"3675":[3672,3674],"3676":[34,6],"3677":[3127,3676],"3678":[2991,3677],"3679":[3154,3678],"3680":[3679,71],"3690":[3100,3095],"3691":[27,3055],"3692":[3690,3691],"3694":[3123,3186],"3700":[2122,3444],"3701":[6,3700],"3702":[3701,3491],"3703":[3490,3499],"3704":[6,3703],"3705":[782,1823],"3706":[3704,3705],"3707":[2076,3464],"3713":[2991,2991],"3714":[2076,3713],"3715":[3714,3064],"3716":[34,3046],"3717":[0,3073],"3718":[1,3717],"3719":[3718,1],"3720":[2991,3719],"3728":[3275,2989],"3729":[797,3387],"3730":[1,3074],"3731":[3729,3730],"3732":[3728,3731],"3733":[777,99],"3734":[0,3733],"3735":[1,3734],"3736":[3735,0],"3737":[0,3736],"3738":[1,3737],"3739":[1,11],"3740":[3738,3739],"3741":[3095,3740],"3742":[80,3741],"3743":[27,3065],"3744":[3690,3743],"3760":[3078,46],"3761":[2076,3760],"3762":[3761,3151],"3773":[0,2979],"3774":[797,3773],"3775":[797,3619],"3776":[2076,3775],"3777":[2978,3776],"3778":[3774,3777],"3779":[3485,3160],"3780":[3157,3058],"3781":[3100,3780],"3782":[3157,35],"3783":[1,3782],"3786":[0,1917],"3787":[1,3786],"3788":[3787,1823],"3789":[109,3788],"3790":[16,1915],"3791":[3789,3790],"3792":[3791,104],"3793":[3129,3159],"3794":[3076,3793],"3805":[3157,1915],"3806":[1,3805],"3807":[2989,3806],"3808":[3595,3807],"3809":[3020,3720],"3812":[2076,3190],"3814":[34,2979],"3823":[2998,3582],"3824":[6,3444],"3825":[2991,3824],"3826":[3809,3825],"3831":[34,2976],"3832":[1,3831],"3833":[0,3832],"3834":[1,3833],"3835":[3834,0],"3836":[3108,3835],"3837":[3707,3836],"3840":[2989,3673],"3841":[3157,3840],"3842":[797,3156],"3843":[3842,3145],"3846":[3135,3361],"3847":[2991,3846],"3848":[3245,3847],"3849":[3141,1823],"3850":[3102,3849],"3851":[1823,3552],"3852":[16,3851],"3853":[3850,3852],"3854":[3794,1825],"3865":[6,2986],"3869":[2978,3492],"3870":[3110,2981],"3871":[2076,3870],"3873":[16,3245],"3874":[3873,3847],"3883":[3100,3691],"3884":[3159,3883],"3886":[3601,3780],"3888":[6,69],"3889":[1822,3888],"3890":[2,3889],"3891":[0,3890],"3892":[1,3891],"3893":[3490,3892],"3894":[2998,3893],"3896":[3105,3232],"3897":[3707,3896],"3898":[3157,3186],"3899":[1856,32],"3900":[0,3899],"3901":[1,3900],"3902":[3073,3901],"3903":[16,2],"3904":[0,3903],"3905":[797,3904],"3906":[3905,3719],"3907":[3902,3906],"3908":[2991,3050],"3909":[2978,3908],"3912":[3909,3175],"3913":[2978,3809],"3914":[3640,3913],"3918":[1,3006],"3919":[0,3918],"3920":[1,3919],"3921":[3920,39],"3929":[0,2996],"3930":[1,3929],"3931":[3930,2991],"3932":[2076,3931],"3933":[3932,3674],"3938":[34,1823],"3939":[2991,3938],"3940":[3016,3871],"3941":[3939,3940],"3943":[3869,3783],"3952":[3469,46],"3953":[39,3952],"3954":[2076,3953],"3955":[3073,1823],"3956":[3954,3955],"3959":[3761,3850],"3960":[3129,3123],"3961":[2975,69],"3962":[1823,3961],"3963":[16,3962],"3964":[3960,3963],"3969":[1,3361],"3981":[0,2076],"3982":[1,3981],"3983":[3982,1],"3984":[2991,3983],"3985":[34,3984],"3986":[2991,3985],"3987":[0,3986],"3988":[1,3987],"3989":[3988,2996],"3990":[2076,3989],"3994":[3119,3438],"3995":[3994,3884],"3996":[3100,3167],"3997":[3996,3731],"3998":[3141,3676],"3999":[2991,3998],"4000":[3999,3794],"4001":[3127,35],"4002":[3129,4001],"4003":[3761,4002],"4004":[1,3716],"4005":[4004,22],"4006":[39,4005],"4007":[2076,4006],"4008":[797,9],"4009":[2122,4008],"4010":[2991,4009],"4011":[4007,4010],"4014":[0,2987],"4015":[1,4014],"4016":[3162,4015],"4018":[3162,3180],"4019":[4018,4016],"4020":[797,3072],"4021":[2991,3814],"4022":[3108,4021],"4023":[2076,4022],"4024":[4020,4023],"4027":[2976,3006],"4028":[2076,4027],"4029":[13,2989],"4032":[34,2],"4033":[3566,4032],"4034":[2076,4033],"4035":[3177,4034],"4042":[2978,3842],"4043":[4042,3782],"4051":[3605,3921],"4052":[2991,3720],"4053":[34,4052],"4054":[2991,4053],"4055":[3490,3865],"4056":[6,4055],"4057":[4054,4056],"4058":[797,33],"4059":[2978,3117],"4060":[3211,4059],"4061":[4058,4060],"4062":[4061,3884],"4063":[3498,22],"4064":[6,4063],"4065":[4058,3157],"4066":[2991,4065],"4067":[2991,4066],"4068":[4064,4067],"4069":[2978,3902],"4070":[4020,3202],"4071":[4069,4070],"4075":[2978,4028],"4076":[4075,4029],"4080":[2122,3076],"4081":[3073,4080],"4082":[1,3542],"4083":[0,4082],"4084":[1,4083],"4085":[4084,0],"4086":[3169,4085],"4087":[4081,4086],"4088":[3154,3169],"4089":[3028,1912],"4090":[34,4089],"4091":[4088,4090],"4092":[3162,3090],"4093":[2978,4092],"4094":[3016,4093],"4095":[3157,4094],"4096":[3129,3100],"4097":[2076,3124],"4098":[1823,4097],"4099":[16,4098],"4100":[4096,4099],"4106":[3850,4099],"4107":[3177,3794],"4108":[4042,3794],"4109":[39,3158],"4110":[2076,4109],"4112":[3007,1912],"4113":[3669,4112],"4114":[3157,4113],"4119":[4075,4110],"4122":[3490,3100],"4123":[2980,3099],"4124":[3037,4123],"4125":[3076,4124],"4126":[3157,4125],"4127":[4122,4126],"4134":[3612,3100],"4135":[3009,4027],"4136":[3157,4135],"4137":[4134,4136],"4138":[3988,2986],"4139":[2076,4138],"4140":[3123,4139],"4141":[3154,4140],"4142":[0,23],"4143":[1,4142],"4144":[4143,2],"4145":[34,4144],"4146":[3053,4145],"4147":[4141,4146],"4154":[3969,22],"4155":[2076,4154],"4156":[2978,4155],"4157":[3566,882],"4158":[3192,4157],"4159":[3037,4158],"4160":[2991,23],"4161":[34,4160],"4162":[0,4161],"4163":[3105,4162],"4164":[4159,4163],"4165":[4156,4164]}},"panels":{"aviary":{"graph":"aviary","source_filter_counts":{"external_alias_without_binders":6,"explicit_definitions":43,"alpha_distinct_goals":41,"unseen_goal":4,"fresh_proof_rows":30,"distinct_proof_DAGs":40},"per_bank_summary":{"ours101":{"full":{"anchors":10,"saved":104,"shortened":38,"net":77,"definition_cost":27,"pct":22.90748898678414},"without_identity":{"anchors":9,"saved":94,"shortened":38,"net":68,"definition_cost":26,"pct":20.704845814977972},"k10":{"anchors":10,"saved":104,"shortened":38,"net":77,"definition_cost":27,"pct":22.90748898678414}},"ours101_15":{"full":{"anchors":7,"saved":99,"shortened":36,"net":83,"definition_cost":16,"pct":21.80616740088106},"without_identity":{"anchors":6,"saved":73,"shortened":30,"net":63,"definition_cost":10,"pct":16.079295154185022},"k7":{"anchors":7,"saved":99,"shortened":36,"net":83,"definition_cost":16,"pct":21.80616740088106}},"ours202":{"full":{"anchors":13,"saved":137,"shortened":37,"net":115,"definition_cost":22,"pct":30.176211453744493},"without_identity":{"anchors":12,"saved":111,"shortened":33,"net":93,"definition_cost":18,"pct":24.44933920704846},"k13":{"anchors":13,"saved":137,"shortened":37,"net":115,"definition_cost":22,"pct":30.176211453744493}},"ours202_15":{"full":{"anchors":12,"saved":137,"shortened":37,"net":116,"definition_cost":21,"pct":30.176211453744493},"without_identity":{"anchors":11,"saved":111,"shortened":33,"net":94,"definition_cost":17,"pct":24.44933920704846},"k12":{"anchors":12,"saved":137,"shortened":37,"net":116,"definition_cost":21,"pct":30.176211453744493}},"ours303":{"full":{"anchors":14,"saved":150,"shortened":39,"net":112,"definition_cost":38,"pct":33.03964757709251},"without_identity":{"anchors":13,"saved":140,"shortened":39,"net":102,"definition_cost":38,"pct":30.837004405286343},"k14":{"anchors":14,"saved":150,"shortened":39,"net":112,"definition_cost":38,"pct":33.03964757709251}},"ours303_15":{"full":{"anchors":14,"saved":150,"shortened":39,"net":106,"definition_cost":44,"pct":33.03964757709251},"without_identity":{"anchors":13,"saved":140,"shortened":39,"net":96,"definition_cost":44,"pct":30.837004405286343},"k14":{"anchors":14,"saved":150,"shortened":39,"net":106,"definition_cost":44,"pct":33.03964757709251}},"ours404":{"full":{"anchors":23,"saved":148,"shortened":39,"net":118,"definition_cost":30,"pct":32.59911894273127},"without_identity":{"anchors":22,"saved":138,"shortened":39,"net":109,"definition_cost":29,"pct":30.396475770925107},"k22":{"anchors":22,"saved":148,"shortened":39,"net":119,"definition_cost":29,"pct":32.59911894273127}},"ours404_15":{"full":{"anchors":22,"saved":148,"shortened":39,"net":119,"definition_cost":29,"pct":32.59911894273127},"without_identity":{"anchors":21,"saved":138,"shortened":39,"net":110,"definition_cost":28,"pct":30.396475770925107},"k22":{"anchors":22,"saved":148,"shortened":39,"net":119,"definition_cost":29,"pct":32.59911894273127}},"ours505":{"full":{"anchors":18,"saved":162,"shortened":39,"net":123,"definition_cost":39,"pct":35.68281938325991},"without_identity":{"anchors":17,"saved":152,"shortened":39,"net":113,"definition_cost":39,"pct":33.480176211453745},"k18":{"anchors":18,"saved":162,"shortened":39,"net":123,"definition_cost":39,"pct":35.68281938325991}},"ours505_15":{"full":{"anchors":16,"saved":152,"shortened":39,"net":128,"definition_cost":24,"pct":33.480176211453745},"without_identity":{"anchors":15,"saved":142,"shortened":39,"net":118,"definition_cost":24,"pct":31.277533039647576},"k16":{"anchors":16,"saved":152,"shortened":39,"net":128,"definition_cost":24,"pct":33.480176211453745}},"sgcd1":{"full":{"anchors":22,"saved":146,"shortened":39,"net":118,"definition_cost":28,"pct":32.158590308370044},"without_identity":{"anchors":21,"saved":136,"shortened":39,"net":108,"definition_cost":28,"pct":29.955947136563875},"k10":{"anchors":10,"saved":131,"shortened":37,"net":115,"definition_cost":16,"pct":28.854625550660796},"k22":{"anchors":22,"saved":146,"shortened":39,"net":118,"definition_cost":28,"pct":32.158590308370044},"k18":{"anchors":18,"saved":146,"shortened":39,"net":122,"definition_cost":24,"pct":32.158590308370044}},"sgcd1_15":{"full":{"anchors":22,"saved":146,"shortened":39,"net":118,"definition_cost":28,"pct":32.158590308370044},"without_identity":{"anchors":21,"saved":136,"shortened":39,"net":108,"definition_cost":28,"pct":29.955947136563875},"k7":{"anchors":7,"saved":131,"shortened":37,"net":118,"definition_cost":13,"pct":28.854625550660796},"k22":{"anchors":22,"saved":146,"shortened":39,"net":118,"definition_cost":28,"pct":32.158590308370044},"k16":{"anchors":16,"saved":141,"shortened":37,"net":119,"definition_cost":22,"pct":31.05726872246696}},"sgcd2":{"full":{"anchors":22,"saved":146,"shortened":39,"net":118,"definition_cost":28,"pct":32.158590308370044},"without_identity":{"anchors":21,"saved":136,"shortened":39,"net":108,"definition_cost":28,"pct":29.955947136563875},"k13":{"anchors":13,"saved":141,"shortened":37,"net":122,"definition_cost":19,"pct":31.05726872246696}},"sgcd2_15":{"full":{"anchors":22,"saved":146,"shortened":39,"net":118,"definition_cost":28,"pct":32.158590308370044},"without_identity":{"anchors":21,"saved":136,"shortened":39,"net":108,"definition_cost":28,"pct":29.955947136563875},"k12":{"anchors":12,"saved":141,"shortened":37,"net":123,"definition_cost":18,"pct":31.05726872246696}},"sgcd3":{"full":{"anchors":22,"saved":146,"shortened":39,"net":118,"definition_cost":28,"pct":32.158590308370044},"without_identity":{"anchors":21,"saved":136,"shortened":39,"net":108,"definition_cost":28,"pct":29.955947136563875},"k14":{"anchors":14,"saved":141,"shortened":37,"net":121,"definition_cost":20,"pct":31.05726872246696}},"sgcd3_15":{"full":{"anchors":22,"saved":146,"shortened":39,"net":118,"definition_cost":28,"pct":32.158590308370044},"without_identity":{"anchors":21,"saved":136,"shortened":39,"net":108,"definition_cost":28,"pct":29.955947136563875},"k14":{"anchors":14,"saved":141,"shortened":37,"net":121,"definition_cost":20,"pct":31.05726872246696}}},"proofs":[{"label":"becard","target":"ii0.1.ii2.0.ii3.2.i3.1.","root":14,"sha256":"64ff3d44ba1d37cf21fc1c8ef2922c71212ef3c054e6d2ed53e46c5164b7ac51","original_steps":12,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"blackbird","target":"ii0.1.ii2.i3.0.i2.i3.1.","root":9,"sha256":"7c5cc096a3b233854b86200cb1d6eb213573dcbc34ca5ed245779e81b8474964","original_steps":7,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"bluebird'","target":"ii0.i1.2.i0.ii3.1.i3.2.","root":17,"sha256":"af6ee818d7d988562df5dd38cb2c9fc0ccdcb435bacb9cf93eb33418fae0ff6e","original_steps":7,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"bunting","target":"ii0.1.ii2.i3.i4.0.i2.i3.i4.1.","root":11,"sha256":"22b552141c749867ecf2355caef448c0a1ec26e9569653df4d9f7c76f515a110","original_steps":9,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"cardinal'","target":"ii0.i1.2.ii3.0.i1.i3.2.","root":26,"sha256":"040d6fb3a0957c4b4d0934c4cab98554e6124e137c81e67410c7c8d3a9a346d0","original_steps":16,"steps_saved":[3,3,3,3,5,5,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28,183],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"cardinalstar","target":"ii0.i1.i2.3.i0.i2.i1.3.","root":31,"sha256":"f8dd75a9e97b42e077bbc17eb26ba3bfdd6f0ed95c7d0ea27be354d3e7848d38","original_steps":14,"steps_saved":[3,3,3,3,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"cardinalstarstar","target":"ii0.i1.i2.i3.4.i0.i1.i3.i2.4.","root":42,"sha256":"0f50b83505c8acc9b602e6543e8caa347598df36716f412bee5b0e638e92f7a4","original_steps":20,"steps_saved":[3,3,3,3,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"dickcissel","target":"ii0.i1.i2.3.i0.i1.ii4.2.i4.3.","root":43,"sha256":"eb6f3d0c9c1eacef7c4301e412419f6b1e67424bf8ceefa2b2bef36e540019a2","original_steps":11,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"dovekie","target":"ii0.i1.2.ii3.0.i3.ii4.1.i4.2.","root":45,"sha256":"6cbc0ee02a497002b349faaa786b3e9f1a0ba98721cec8e2eeda9f42a8b48efa","original_steps":15,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"eagle","target":"ii0.i1.2.i0.ii3.i4.1.i3.i4.2.","root":47,"sha256":"35e9e19dc016464c81ad3e3bf2df5cbd051a9e3b54d134f256233fa113f1028e","original_steps":11,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"eaglebald","target":"ii0.i1.2.ii3.i4.0.i3.i4.ii5.i6.1.i5.i6.2.","root":55,"sha256":"e3b83f92084d13d2ddd239690698a04fb25333cfc65cdc6451d8eaa69b3ff0ce","original_steps":23,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"finch","target":"i0.i1.ii1.i0.2.2.","root":67,"sha256":"9cd5d13cdf937cf64ff73dbbf51fc2daa70c23c5c183041be968371d6422f467","original_steps":16,"steps_saved":[7,7,7,7,7,7,6,6,7,7,6,6,6,6,6,6],"used_anchor_ids":[[6,107,167],[6,107,167],[32,38,137],[32,38,137],[7,11,30],[7,11,30],[43,155,459],[43,155,459],[7,24,25],[7,24,25],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14]]},{"label":"finchstar","target":"ii0.i1.i2.3.i2.i1.i0.3.","root":78,"sha256":"59c5fbc33a54ff5a143f9bdfbe79b6415d2418afcfed0f4373c0cad4d94c0a91","original_steps":18,"steps_saved":[3,3,4,4,4,4,3,3,4,4,3,3,3,3,3,3],"used_anchor_ids":[[6,107],[6,107],[6,38,137],[6,38,137],[7,23,30],[7,23,30],[155,459],[155,459],[7,25,28],[7,25,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"finchstarstar","target":"ii0.i1.i2.i3.4.i0.i3.i2.i1.4.","root":86,"sha256":"9659b49c247ad8cb043ff927c37006b734590b60b27740ed4ad80ba43cb4e65c","original_steps":26,"steps_saved":[4,4,4,4,6,6,5,5,6,6,5,5,5,5,5,5],"used_anchor_ids":[[6,32,107],[6,32,107],[6,38,137],[6,38,137],[7,15,23,30],[7,15,23,30],[155,193,459],[155,193,459],[4,7,25,28],[4,7,25,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"goldfinch","target":"ii0.i1.2.ii3.1.i3.i0.2.","root":90,"sha256":"97974810f53ff0e8c9e4cc93f8e97dff05d1d349252381b35483fb0edf978c3e","original_steps":11,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"hummingbird","target":"ii0.i1.i0.2.i0.i1.2.","root":93,"sha256":"2514449a18b1e29d242639e92dd12ddcf67b0bd5ec18dfd16ed1dce43d694369","original_steps":6,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7],[7],[14],[14],[14],[14],[14],[14]]},{"label":"idstar","target":"ii0.1.i0.1.","root":57,"sha256":"042abe8ea275941d3f37fce254de147527be88d7b6c7348676f88cb28fc11364","original_steps":2,"steps_saved":[1,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[203],[],[],[],[40],[40],[180],[180],[45],[45],[21],[21],[21],[21],[21],[21]]},{"label":"idstarstar","target":"ii0.i1.2.i0.i1.2.","root":57,"sha256":"042abe8ea275941d3f37fce254de147527be88d7b6c7348676f88cb28fc11364","original_steps":2,"steps_saved":[1,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[203],[],[],[],[40],[40],[180],[180],[45],[45],[21],[21],[21],[21],[21],[21]]},{"label":"jalt","target":"ii0.1.i0.i2.1.","root":6,"sha256":"8552ef6bbfccbcf5307b0f0a1be218ef12cb38b0038087e55d125c1f3eee5366","original_steps":2,"steps_saved":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"used_anchor_ids":[[],[],[],[],[],[],[],[],[],[],[],[],[],[],[],[]]},{"label":"jalt'","target":"ii0.i1.2.i0.i1.i3.2.","root":19,"sha256":"6e7643e60ffcb97f1b5f9e5e6621455ba0eee71cff29a69162d437759c90f219","original_steps":4,"steps_saved":[0,0,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"jay","target":"ii0.i1.1.i0.i1.i0.1.","root":97,"sha256":"baca2c1e7ecde8b49c9bc74aaee060cdb343abc5c6715289a7582d7e38d77903","original_steps":19,"steps_saved":[2,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"kite","target":"i0.i1.1.","root":98,"sha256":"c5fc5514dcb1d2727593189b449f04c28089d4dd4f7cb4df996b6a47d9dc9a28","original_steps":3,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[167],[167],[32],[32],[11],[11],[43],[43],[24],[24],[9],[9],[9],[9],[9],[9]]},{"label":"owl","target":"iii0.1.0.ii0.1.1.","root":58,"sha256":"186d052034029a6f7cf2c96a359829754eac81becee6409e412a4b8aa9fc9f2c","original_steps":3,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[167],[167],[32],[32],[11],[11],[43],[43],[24],[24],[9],[9],[9],[9],[9],[9]]},{"label":"phoenix","target":"ii0.i1.2.ii3.0.ii3.1.i3.2.","root":20,"sha256":"80a1f9ac987e50e321c3e8f16e2e9f4e9fd489c3a20fd3926ab19189ba04028e","original_steps":6,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"quacky","target":"i0.ii0.1.ii1.2.2.","root":102,"sha256":"221b1e2e0b51be82759e1674eda05dcbd3dbb4eca00f4340a544f1fad0e7feba","original_steps":14,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[167],[167],[6,32],[6,32],[11,23],[11,23],[43,459],[43,459],[24,28],[24,28],[9,11],[9,11],[9,11],[9,11],[9,11],[9,11]]},{"label":"queer","target":"ii0.1.ii1.2.i0.2.","root":106,"sha256":"a13fff045ea7a5d1ab075e6f8cfdc3338d9e7c276b508abc9802db9482420104","original_steps":7,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"quirky","target":"ii0.1.i0.ii1.2.2.","root":107,"sha256":"c01032f975374dc794993986c4b13bdd0dff5dbe816ca3ce550c6ef3c9e149b4","original_steps":10,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[167],[167],[6,32],[6,32],[11,23],[11,23],[43,459],[43,459],[24,28],[24,28],[9,11],[9,11],[9,11],[9,11],[9,11],[9,11]]},{"label":"quixotic","target":"ii0.1.i2.ii2.0.1.","root":110,"sha256":"c75ab8ace42d8865db1e6dc4067be6acb866ecf5bca7da1431556a55b5b8643c","original_steps":16,"steps_saved":[4,4,6,6,6,6,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167],[6,167],[6,32,137],[6,32,137],[7,11,23],[7,11,23],[43,155,459],[43,155,459],[7,24,28,183],[7,24,28],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14]]},{"label":"quizzical","target":"i0.ii1.2.ii0.1.2.","root":112,"sha256":"0fc92cc9266917215e0d56781f42b89caed0ff289050f84bec4e999c7c66a93e","original_steps":16,"steps_saved":[4,4,6,6,6,6,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167],[6,167],[6,32,137],[6,32,137],[7,11,23],[7,11,23],[43,155,459],[43,155,459],[24,28,183],[7,24,28],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14]]},{"label":"robin","target":"i0.ii1.i0.2.i1.2.","root":116,"sha256":"c18c28948052af7deb4d24d893168122f290df20629ff346427ccefdaf88a920","original_steps":7,"steps_saved":[3,3,5,5,3,3,4,4,5,5,4,4,4,4,4,4],"used_anchor_ids":[[107],[107],[7,38],[7,38],[30],[30],[26,459],[26,459],[14,25],[14,25],[11,18],[11,18],[11,18],[11,18],[11,18],[11,18]]},{"label":"robinstar","target":"ii0.i1.i2.3.i2.i0.i1.3.","root":120,"sha256":"3948eeb2e8afdd2697340805d0d4c2eb9962b238691ee9ac07bc1c7f82ef3e4a","original_steps":11,"steps_saved":[3,3,5,5,5,5,4,4,5,5,4,4,4,4,4,4],"used_anchor_ids":[[6,107],[6,107],[6,38,137],[6,38,137],[7,23,30],[7,23,30],[155,459],[155,459],[7,25,28],[7,25,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"robinstarstar","target":"ii0.i1.i2.i3.4.i0.i3.i1.i2.4.","root":126,"sha256":"77aaa99642fab2a4749a91d39ad838858855f9e82dc726a2c685ceef6c6e72d9","original_steps":17,"steps_saved":[3,3,5,5,5,5,4,4,5,5,4,4,4,4,4,4],"used_anchor_ids":[[6,107],[6,107],[6,38,137],[6,38,137],[7,23,30],[7,23,30],[155,459],[155,459],[7,25,28],[7,25,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"starling","target":"ii0.i1.2.ii0.1.i0.2.","root":1,"sha256":"5bfaca3df361daf0d55181f71720486ba1cb9ac4f6cd25af9cc6b96caf338ad9","original_steps":0,"steps_saved":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"used_anchor_ids":[[],[],[],[],[],[],[],[],[],[],[],[],[],[],[],[]]},{"label":"thrush","target":"i0.ii0.1.1.","root":61,"sha256":"a9e77ff26963ac33d19f27f7802bc1a516800877f3089983fcb651306b348c1b","original_steps":6,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[167],[167],[32],[32],[11],[11],[43],[43],[24],[24],[9],[9],[9],[9],[9],[9]]},{"label":"vireo","target":"i0.i1.ii0.i1.2.2.","root":130,"sha256":"991f9d44749a8b452c60c26ba2e64ad21484efc96ba1feca4b92384cd98bb720","original_steps":15,"steps_saved":[4,4,5,5,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,167],[6,167],[6,32,137],[6,32,137],[7,11,23],[7,11,23],[43,155,459],[43,155,459],[7,24,28],[7,24,28],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14]]},{"label":"vireostar","target":"ii0.i1.i0.2.i1.i0.i0.2.","root":71,"sha256":"98355569af0ee904e0e5368ab2f15b3c7d32c2f845bb27b98a27dd4655f2fd14","original_steps":8,"steps_saved":[2,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"vireostarstar","target":"ii0.i1.i2.i1.3.i0.i2.i1.i1.3.","root":136,"sha256":"b8f557a88f22bab1c0f72f83d91dfc6ea5e14f77abe3ff50e2255af11caca2b2","original_steps":26,"steps_saved":[3,3,3,3,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"warbler","target":"ii0.i0.1.i0.1.","root":137,"sha256":"c8ffa4d2c39e0487825b9e34923eb61a9177afc86ac67abed77e0c193b8860f3","original_steps":5,"steps_saved":[3,2,2,2,3,3,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[203],[167],[32],[32],[40],[40],[180],[180],[45],[45],[21],[21],[21],[21],[21],[21]]},{"label":"warbler1","target":"i0.ii0.i0.1.1.","root":138,"sha256":"d2e2f072f5a688167814f0df58912ab21cd23af67d7694af24c2277573e88b95","original_steps":11,"steps_saved":[4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6,167],[6,167],[32,137],[32,137],[7,11],[7,11],[43,155],[43,155],[7,24],[7,24],[9,14],[9,14],[9,14],[9,14],[9,14],[9,14]]},{"label":"warblerstar","target":"ii0.i1.i1.2.i0.i1.2.","root":140,"sha256":"9c56f63044fcad72ed312dc95736df378c58f87eeeb57c480879b8af2471b1e4","original_steps":9,"steps_saved":[5,4,4,4,5,5,6,6,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,203],[6,167],[32,137],[32,137],[7,40],[7,40],[155,2091],[155,2091],[7,45],[7,45],[14,21],[14,21],[14,21],[14,21],[14,21],[14,21]]},{"label":"warblerstarstar","target":"ii0.i1.i2.i2.3.i0.i1.i2.3.","root":144,"sha256":"522cc6ad02873cf7f10e59095216924083939c1a07c97d31e5bc726acb979bd9","original_steps":13,"steps_saved":[5,4,4,4,5,5,6,6,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,203],[6,167],[32,137],[32,137],[7,40],[7,40],[155,2091],[155,2091],[7,45],[7,45],[14,21],[14,21],[14,21],[14,21],[14,21],[14,21]]}]},"aviary_fresh_proofs":{"graph":"aviary","source_filter_counts":{"external_alias_without_binders":6,"explicit_definitions":43,"alpha_distinct_goals":41,"unseen_goal":4,"fresh_proof_rows":30,"distinct_proof_DAGs":30},"per_bank_summary":{"ours101":{"full":{"anchors":10,"saved":90,"shortened":30,"net":63,"definition_cost":27,"pct":21.844660194174757},"without_identity":{"anchors":9,"saved":83,"shortened":30,"net":57,"definition_cost":26,"pct":20.145631067961165},"k10":{"anchors":10,"saved":90,"shortened":30,"net":63,"definition_cost":27,"pct":21.844660194174757}},"ours101_15":{"full":{"anchors":7,"saved":87,"shortened":30,"net":71,"definition_cost":16,"pct":21.11650485436893},"without_identity":{"anchors":6,"saved":67,"shortened":27,"net":57,"definition_cost":10,"pct":16.2621359223301},"k7":{"anchors":7,"saved":87,"shortened":30,"net":71,"definition_cost":16,"pct":21.11650485436893}},"ours202":{"full":{"anchors":13,"saved":121,"shortened":30,"net":99,"definition_cost":22,"pct":29.36893203883495},"without_identity":{"anchors":12,"saved":101,"shortened":29,"net":83,"definition_cost":18,"pct":24.514563106796118},"k13":{"anchors":13,"saved":121,"shortened":30,"net":99,"definition_cost":22,"pct":29.36893203883495}},"ours202_15":{"full":{"anchors":12,"saved":121,"shortened":30,"net":100,"definition_cost":21,"pct":29.36893203883495},"without_identity":{"anchors":11,"saved":101,"shortened":29,"net":84,"definition_cost":17,"pct":24.514563106796118},"k12":{"anchors":12,"saved":121,"shortened":30,"net":100,"definition_cost":21,"pct":29.36893203883495}},"ours303":{"full":{"anchors":14,"saved":132,"shortened":30,"net":94,"definition_cost":38,"pct":32.038834951456316},"without_identity":{"anchors":13,"saved":125,"shortened":30,"net":87,"definition_cost":38,"pct":30.339805825242717},"k14":{"anchors":14,"saved":132,"shortened":30,"net":94,"definition_cost":38,"pct":32.038834951456316}},"ours303_15":{"full":{"anchors":14,"saved":132,"shortened":30,"net":88,"definition_cost":44,"pct":32.038834951456316},"without_identity":{"anchors":13,"saved":125,"shortened":30,"net":81,"definition_cost":44,"pct":30.339805825242717},"k14":{"anchors":14,"saved":132,"shortened":30,"net":88,"definition_cost":44,"pct":32.038834951456316}},"ours404":{"full":{"anchors":23,"saved":130,"shortened":30,"net":100,"definition_cost":30,"pct":31.55339805825243},"without_identity":{"anchors":22,"saved":123,"shortened":30,"net":94,"definition_cost":29,"pct":29.85436893203883},"k22":{"anchors":22,"saved":130,"shortened":30,"net":101,"definition_cost":29,"pct":31.55339805825243}},"ours404_15":{"full":{"anchors":22,"saved":130,"shortened":30,"net":101,"definition_cost":29,"pct":31.55339805825243},"without_identity":{"anchors":21,"saved":123,"shortened":30,"net":95,"definition_cost":28,"pct":29.85436893203883},"k22":{"anchors":22,"saved":130,"shortened":30,"net":101,"definition_cost":29,"pct":31.55339805825243}},"ours505":{"full":{"anchors":18,"saved":141,"shortened":30,"net":102,"definition_cost":39,"pct":34.22330097087379},"without_identity":{"anchors":17,"saved":134,"shortened":30,"net":95,"definition_cost":39,"pct":32.5242718446602},"k18":{"anchors":18,"saved":141,"shortened":30,"net":102,"definition_cost":39,"pct":34.22330097087379}},"ours505_15":{"full":{"anchors":16,"saved":134,"shortened":30,"net":110,"definition_cost":24,"pct":32.5242718446602},"without_identity":{"anchors":15,"saved":127,"shortened":30,"net":103,"definition_cost":24,"pct":30.8252427184466},"k16":{"anchors":16,"saved":134,"shortened":30,"net":110,"definition_cost":24,"pct":32.5242718446602}},"sgcd1":{"full":{"anchors":22,"saved":128,"shortened":30,"net":100,"definition_cost":28,"pct":31.06796116504854},"without_identity":{"anchors":21,"saved":121,"shortened":30,"net":93,"definition_cost":28,"pct":29.36893203883495},"k10":{"anchors":10,"saved":115,"shortened":30,"net":99,"definition_cost":16,"pct":27.9126213592233},"k22":{"anchors":22,"saved":128,"shortened":30,"net":100,"definition_cost":28,"pct":31.06796116504854},"k18":{"anchors":18,"saved":128,"shortened":30,"net":104,"definition_cost":24,"pct":31.06796116504854}},"sgcd1_15":{"full":{"anchors":22,"saved":128,"shortened":30,"net":100,"definition_cost":28,"pct":31.06796116504854},"without_identity":{"anchors":21,"saved":121,"shortened":30,"net":93,"definition_cost":28,"pct":29.36893203883495},"k7":{"anchors":7,"saved":115,"shortened":30,"net":102,"definition_cost":13,"pct":27.9126213592233},"k22":{"anchors":22,"saved":128,"shortened":30,"net":100,"definition_cost":28,"pct":31.06796116504854},"k16":{"anchors":16,"saved":125,"shortened":30,"net":103,"definition_cost":22,"pct":30.339805825242717}},"sgcd2":{"full":{"anchors":22,"saved":128,"shortened":30,"net":100,"definition_cost":28,"pct":31.06796116504854},"without_identity":{"anchors":21,"saved":121,"shortened":30,"net":93,"definition_cost":28,"pct":29.36893203883495},"k13":{"anchors":13,"saved":125,"shortened":30,"net":106,"definition_cost":19,"pct":30.339805825242717}},"sgcd2_15":{"full":{"anchors":22,"saved":128,"shortened":30,"net":100,"definition_cost":28,"pct":31.06796116504854},"without_identity":{"anchors":21,"saved":121,"shortened":30,"net":93,"definition_cost":28,"pct":29.36893203883495},"k12":{"anchors":12,"saved":125,"shortened":30,"net":107,"definition_cost":18,"pct":30.339805825242717}},"sgcd3":{"full":{"anchors":22,"saved":128,"shortened":30,"net":100,"definition_cost":28,"pct":31.06796116504854},"without_identity":{"anchors":21,"saved":121,"shortened":30,"net":93,"definition_cost":28,"pct":29.36893203883495},"k14":{"anchors":14,"saved":125,"shortened":30,"net":105,"definition_cost":20,"pct":30.339805825242717}},"sgcd3_15":{"full":{"anchors":22,"saved":128,"shortened":30,"net":100,"definition_cost":28,"pct":31.06796116504854},"without_identity":{"anchors":21,"saved":121,"shortened":30,"net":93,"definition_cost":28,"pct":29.36893203883495},"k14":{"anchors":14,"saved":125,"shortened":30,"net":105,"definition_cost":20,"pct":30.339805825242717}}},"proofs":[{"label":"becard","target":"ii0.1.ii2.0.ii3.2.i3.1.","root":14,"sha256":"64ff3d44ba1d37cf21fc1c8ef2922c71212ef3c054e6d2ed53e46c5164b7ac51","original_steps":12,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"bluebird'","target":"ii0.i1.2.i0.ii3.1.i3.2.","root":17,"sha256":"af6ee818d7d988562df5dd38cb2c9fc0ccdcb435bacb9cf93eb33418fae0ff6e","original_steps":7,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"bunting","target":"ii0.1.ii2.i3.i4.0.i2.i3.i4.1.","root":11,"sha256":"22b552141c749867ecf2355caef448c0a1ec26e9569653df4d9f7c76f515a110","original_steps":9,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"cardinal'","target":"ii0.i1.2.ii3.0.i1.i3.2.","root":26,"sha256":"040d6fb3a0957c4b4d0934c4cab98554e6124e137c81e67410c7c8d3a9a346d0","original_steps":16,"steps_saved":[3,3,3,3,5,5,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28,183],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"cardinalstar","target":"ii0.i1.i2.3.i0.i2.i1.3.","root":31,"sha256":"f8dd75a9e97b42e077bbc17eb26ba3bfdd6f0ed95c7d0ea27be354d3e7848d38","original_steps":14,"steps_saved":[3,3,3,3,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"cardinalstarstar","target":"ii0.i1.i2.i3.4.i0.i1.i3.i2.4.","root":42,"sha256":"0f50b83505c8acc9b602e6543e8caa347598df36716f412bee5b0e638e92f7a4","original_steps":20,"steps_saved":[3,3,3,3,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"dickcissel","target":"ii0.i1.i2.3.i0.i1.ii4.2.i4.3.","root":43,"sha256":"eb6f3d0c9c1eacef7c4301e412419f6b1e67424bf8ceefa2b2bef36e540019a2","original_steps":11,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"dovekie","target":"ii0.i1.2.ii3.0.i3.ii4.1.i4.2.","root":45,"sha256":"6cbc0ee02a497002b349faaa786b3e9f1a0ba98721cec8e2eeda9f42a8b48efa","original_steps":15,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"eagle","target":"ii0.i1.2.i0.ii3.i4.1.i3.i4.2.","root":47,"sha256":"35e9e19dc016464c81ad3e3bf2df5cbd051a9e3b54d134f256233fa113f1028e","original_steps":11,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"eaglebald","target":"ii0.i1.2.ii3.i4.0.i3.i4.ii5.i6.1.i5.i6.2.","root":55,"sha256":"e3b83f92084d13d2ddd239690698a04fb25333cfc65cdc6451d8eaa69b3ff0ce","original_steps":23,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"finch","target":"i0.i1.ii1.i0.2.2.","root":67,"sha256":"9cd5d13cdf937cf64ff73dbbf51fc2daa70c23c5c183041be968371d6422f467","original_steps":16,"steps_saved":[7,7,7,7,7,7,6,6,7,7,6,6,6,6,6,6],"used_anchor_ids":[[6,107,167],[6,107,167],[32,38,137],[32,38,137],[7,11,30],[7,11,30],[43,155,459],[43,155,459],[7,24,25],[7,24,25],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14]]},{"label":"finchstar","target":"ii0.i1.i2.3.i2.i1.i0.3.","root":78,"sha256":"59c5fbc33a54ff5a143f9bdfbe79b6415d2418afcfed0f4373c0cad4d94c0a91","original_steps":18,"steps_saved":[3,3,4,4,4,4,3,3,4,4,3,3,3,3,3,3],"used_anchor_ids":[[6,107],[6,107],[6,38,137],[6,38,137],[7,23,30],[7,23,30],[155,459],[155,459],[7,25,28],[7,25,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"finchstarstar","target":"ii0.i1.i2.i3.4.i0.i3.i2.i1.4.","root":86,"sha256":"9659b49c247ad8cb043ff927c37006b734590b60b27740ed4ad80ba43cb4e65c","original_steps":26,"steps_saved":[4,4,4,4,6,6,5,5,6,6,5,5,5,5,5,5],"used_anchor_ids":[[6,32,107],[6,32,107],[6,38,137],[6,38,137],[7,15,23,30],[7,15,23,30],[155,193,459],[155,193,459],[4,7,25,28],[4,7,25,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"goldfinch","target":"ii0.i1.2.ii3.1.i3.i0.2.","root":90,"sha256":"97974810f53ff0e8c9e4cc93f8e97dff05d1d349252381b35483fb0edf978c3e","original_steps":11,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"hummingbird","target":"ii0.i1.i0.2.i0.i1.2.","root":93,"sha256":"2514449a18b1e29d242639e92dd12ddcf67b0bd5ec18dfd16ed1dce43d694369","original_steps":6,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7],[7],[14],[14],[14],[14],[14],[14]]},{"label":"jay","target":"ii0.i1.1.i0.i1.i0.1.","root":97,"sha256":"baca2c1e7ecde8b49c9bc74aaee060cdb343abc5c6715289a7582d7e38d77903","original_steps":19,"steps_saved":[2,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"quacky","target":"i0.ii0.1.ii1.2.2.","root":102,"sha256":"221b1e2e0b51be82759e1674eda05dcbd3dbb4eca00f4340a544f1fad0e7feba","original_steps":14,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[167],[167],[6,32],[6,32],[11,23],[11,23],[43,459],[43,459],[24,28],[24,28],[9,11],[9,11],[9,11],[9,11],[9,11],[9,11]]},{"label":"quirky","target":"ii0.1.i0.ii1.2.2.","root":107,"sha256":"c01032f975374dc794993986c4b13bdd0dff5dbe816ca3ce550c6ef3c9e149b4","original_steps":10,"steps_saved":[2,2,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[167],[167],[6,32],[6,32],[11,23],[11,23],[43,459],[43,459],[24,28],[24,28],[9,11],[9,11],[9,11],[9,11],[9,11],[9,11]]},{"label":"quixotic","target":"ii0.1.i2.ii2.0.1.","root":110,"sha256":"c75ab8ace42d8865db1e6dc4067be6acb866ecf5bca7da1431556a55b5b8643c","original_steps":16,"steps_saved":[4,4,6,6,6,6,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167],[6,167],[6,32,137],[6,32,137],[7,11,23],[7,11,23],[43,155,459],[43,155,459],[7,24,28,183],[7,24,28],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14]]},{"label":"quizzical","target":"i0.ii1.2.ii0.1.2.","root":112,"sha256":"0fc92cc9266917215e0d56781f42b89caed0ff289050f84bec4e999c7c66a93e","original_steps":16,"steps_saved":[4,4,6,6,6,6,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167],[6,167],[6,32,137],[6,32,137],[7,11,23],[7,11,23],[43,155,459],[43,155,459],[24,28,183],[7,24,28],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14]]},{"label":"robin","target":"i0.ii1.i0.2.i1.2.","root":116,"sha256":"c18c28948052af7deb4d24d893168122f290df20629ff346427ccefdaf88a920","original_steps":7,"steps_saved":[3,3,5,5,3,3,4,4,5,5,4,4,4,4,4,4],"used_anchor_ids":[[107],[107],[7,38],[7,38],[30],[30],[26,459],[26,459],[14,25],[14,25],[11,18],[11,18],[11,18],[11,18],[11,18],[11,18]]},{"label":"robinstar","target":"ii0.i1.i2.3.i2.i0.i1.3.","root":120,"sha256":"3948eeb2e8afdd2697340805d0d4c2eb9962b238691ee9ac07bc1c7f82ef3e4a","original_steps":11,"steps_saved":[3,3,5,5,5,5,4,4,5,5,4,4,4,4,4,4],"used_anchor_ids":[[6,107],[6,107],[6,38,137],[6,38,137],[7,23,30],[7,23,30],[155,459],[155,459],[7,25,28],[7,25,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"robinstarstar","target":"ii0.i1.i2.i3.4.i0.i3.i1.i2.4.","root":126,"sha256":"77aaa99642fab2a4749a91d39ad838858855f9e82dc726a2c685ceef6c6e72d9","original_steps":17,"steps_saved":[3,3,5,5,5,5,4,4,5,5,4,4,4,4,4,4],"used_anchor_ids":[[6,107],[6,107],[6,38,137],[6,38,137],[7,23,30],[7,23,30],[155,459],[155,459],[7,25,28],[7,25,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"vireo","target":"i0.i1.ii0.i1.2.2.","root":130,"sha256":"991f9d44749a8b452c60c26ba2e64ad21484efc96ba1feca4b92384cd98bb720","original_steps":15,"steps_saved":[4,4,5,5,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,167],[6,167],[6,32,137],[6,32,137],[7,11,23],[7,11,23],[43,155,459],[43,155,459],[7,24,28],[7,24,28],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14],[9,11,14]]},{"label":"vireostar","target":"ii0.i1.i0.2.i1.i0.i0.2.","root":71,"sha256":"98355569af0ee904e0e5368ab2f15b3c7d32c2f845bb27b98a27dd4655f2fd14","original_steps":8,"steps_saved":[2,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"vireostarstar","target":"ii0.i1.i2.i1.3.i0.i2.i1.i1.3.","root":136,"sha256":"b8f557a88f22bab1c0f72f83d91dfc6ea5e14f77abe3ff50e2255af11caca2b2","original_steps":26,"steps_saved":[3,3,3,3,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]},{"label":"warbler","target":"ii0.i0.1.i0.1.","root":137,"sha256":"c8ffa4d2c39e0487825b9e34923eb61a9177afc86ac67abed77e0c193b8860f3","original_steps":5,"steps_saved":[3,2,2,2,3,3,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[203],[167],[32],[32],[40],[40],[180],[180],[45],[45],[21],[21],[21],[21],[21],[21]]},{"label":"warbler1","target":"i0.ii0.i0.1.1.","root":138,"sha256":"d2e2f072f5a688167814f0df58912ab21cd23af67d7694af24c2277573e88b95","original_steps":11,"steps_saved":[4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[6,167],[6,167],[32,137],[32,137],[7,11],[7,11],[43,155],[43,155],[7,24],[7,24],[9,14],[9,14],[9,14],[9,14],[9,14],[9,14]]},{"label":"warblerstar","target":"ii0.i1.i1.2.i0.i1.2.","root":140,"sha256":"9c56f63044fcad72ed312dc95736df378c58f87eeeb57c480879b8af2471b1e4","original_steps":9,"steps_saved":[5,4,4,4,5,5,6,6,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,203],[6,167],[32,137],[32,137],[7,40],[7,40],[155,2091],[155,2091],[7,45],[7,45],[14,21],[14,21],[14,21],[14,21],[14,21],[14,21]]},{"label":"warblerstarstar","target":"ii0.i1.i2.i2.3.i0.i1.i2.3.","root":144,"sha256":"522cc6ad02873cf7f10e59095216924083939c1a07c97d31e5bc726acb979bd9","original_steps":13,"steps_saved":[5,4,4,4,5,5,6,6,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,203],[6,167],[32,137],[32,137],[7,40],[7,40],[155,2091],[155,2091],[7,45],[7,45],[14,21],[14,21],[14,21],[14,21],[14,21],[14,21]]}]},"aviary_unseen":{"graph":"aviary","source_filter_counts":{"external_alias_without_binders":6,"explicit_definitions":43,"alpha_distinct_goals":41,"unseen_goal":4,"fresh_proof_rows":4,"distinct_proof_DAGs":4},"per_bank_summary":{"ours101":{"full":{"anchors":10,"saved":9,"shortened":4,"net":-18,"definition_cost":27,"pct":11.842105263157894},"without_identity":{"anchors":9,"saved":9,"shortened":4,"net":-17,"definition_cost":26,"pct":11.842105263157894},"k10":{"anchors":10,"saved":9,"shortened":4,"net":-18,"definition_cost":27,"pct":11.842105263157894}},"ours101_15":{"full":{"anchors":7,"saved":9,"shortened":4,"net":-7,"definition_cost":16,"pct":11.842105263157894},"without_identity":{"anchors":6,"saved":9,"shortened":4,"net":-1,"definition_cost":10,"pct":11.842105263157894},"k7":{"anchors":7,"saved":9,"shortened":4,"net":-7,"definition_cost":16,"pct":11.842105263157894}},"ours202":{"full":{"anchors":13,"saved":13,"shortened":4,"net":-9,"definition_cost":22,"pct":17.105263157894736},"without_identity":{"anchors":12,"saved":13,"shortened":4,"net":-5,"definition_cost":18,"pct":17.105263157894736},"k13":{"anchors":13,"saved":13,"shortened":4,"net":-9,"definition_cost":22,"pct":17.105263157894736}},"ours202_15":{"full":{"anchors":12,"saved":13,"shortened":4,"net":-8,"definition_cost":21,"pct":17.105263157894736},"without_identity":{"anchors":11,"saved":13,"shortened":4,"net":-4,"definition_cost":17,"pct":17.105263157894736},"k12":{"anchors":12,"saved":13,"shortened":4,"net":-8,"definition_cost":21,"pct":17.105263157894736}},"ours303":{"full":{"anchors":14,"saved":15,"shortened":4,"net":-23,"definition_cost":38,"pct":19.736842105263158},"without_identity":{"anchors":13,"saved":15,"shortened":4,"net":-23,"definition_cost":38,"pct":19.736842105263158},"k14":{"anchors":14,"saved":15,"shortened":4,"net":-23,"definition_cost":38,"pct":19.736842105263158}},"ours303_15":{"full":{"anchors":14,"saved":15,"shortened":4,"net":-29,"definition_cost":44,"pct":19.736842105263158},"without_identity":{"anchors":13,"saved":15,"shortened":4,"net":-29,"definition_cost":44,"pct":19.736842105263158},"k14":{"anchors":14,"saved":15,"shortened":4,"net":-29,"definition_cost":44,"pct":19.736842105263158}},"ours404":{"full":{"anchors":23,"saved":15,"shortened":4,"net":-15,"definition_cost":30,"pct":19.736842105263158},"without_identity":{"anchors":22,"saved":15,"shortened":4,"net":-14,"definition_cost":29,"pct":19.736842105263158},"k22":{"anchors":22,"saved":15,"shortened":4,"net":-14,"definition_cost":29,"pct":19.736842105263158}},"ours404_15":{"full":{"anchors":22,"saved":15,"shortened":4,"net":-14,"definition_cost":29,"pct":19.736842105263158},"without_identity":{"anchors":21,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k22":{"anchors":22,"saved":15,"shortened":4,"net":-14,"definition_cost":29,"pct":19.736842105263158}},"ours505":{"full":{"anchors":18,"saved":16,"shortened":4,"net":-23,"definition_cost":39,"pct":21.052631578947366},"without_identity":{"anchors":17,"saved":16,"shortened":4,"net":-23,"definition_cost":39,"pct":21.052631578947366},"k18":{"anchors":18,"saved":16,"shortened":4,"net":-23,"definition_cost":39,"pct":21.052631578947366}},"ours505_15":{"full":{"anchors":16,"saved":15,"shortened":4,"net":-9,"definition_cost":24,"pct":19.736842105263158},"without_identity":{"anchors":15,"saved":15,"shortened":4,"net":-9,"definition_cost":24,"pct":19.736842105263158},"k16":{"anchors":16,"saved":15,"shortened":4,"net":-9,"definition_cost":24,"pct":19.736842105263158}},"sgcd1":{"full":{"anchors":22,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"without_identity":{"anchors":21,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k10":{"anchors":10,"saved":13,"shortened":4,"net":-3,"definition_cost":16,"pct":17.105263157894736},"k22":{"anchors":22,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k18":{"anchors":18,"saved":15,"shortened":4,"net":-9,"definition_cost":24,"pct":19.736842105263158}},"sgcd1_15":{"full":{"anchors":22,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"without_identity":{"anchors":21,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k7":{"anchors":7,"saved":13,"shortened":4,"net":0,"definition_cost":13,"pct":17.105263157894736},"k22":{"anchors":22,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k16":{"anchors":16,"saved":15,"shortened":4,"net":-7,"definition_cost":22,"pct":19.736842105263158}},"sgcd2":{"full":{"anchors":22,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"without_identity":{"anchors":21,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k13":{"anchors":13,"saved":15,"shortened":4,"net":-4,"definition_cost":19,"pct":19.736842105263158}},"sgcd2_15":{"full":{"anchors":22,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"without_identity":{"anchors":21,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k12":{"anchors":12,"saved":15,"shortened":4,"net":-3,"definition_cost":18,"pct":19.736842105263158}},"sgcd3":{"full":{"anchors":22,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"without_identity":{"anchors":21,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k14":{"anchors":14,"saved":15,"shortened":4,"net":-5,"definition_cost":20,"pct":19.736842105263158}},"sgcd3_15":{"full":{"anchors":22,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"without_identity":{"anchors":21,"saved":15,"shortened":4,"net":-13,"definition_cost":28,"pct":19.736842105263158},"k14":{"anchors":14,"saved":15,"shortened":4,"net":-5,"definition_cost":20,"pct":19.736842105263158}}},"proofs":[{"label":"eaglebald","target":"ii0.i1.2.ii3.i4.0.i3.i4.ii5.i6.1.i5.i6.2.","root":55,"sha256":"e3b83f92084d13d2ddd239690698a04fb25333cfc65cdc6451d8eaa69b3ff0ce","original_steps":23,"steps_saved":[2,2,4,4,4,4,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28,183],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"jay","target":"ii0.i1.1.i0.i1.i0.1.","root":97,"sha256":"baca2c1e7ecde8b49c9bc74aaee060cdb343abc5c6715289a7582d7e38d77903","original_steps":19,"steps_saved":[2,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"vireostar","target":"ii0.i1.i0.2.i1.i0.i0.2.","root":71,"sha256":"98355569af0ee904e0e5368ab2f15b3c7d32c2f845bb27b98a27dd4655f2fd14","original_steps":8,"steps_saved":[2,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[6],[6],[6,137],[6,137],[7,23],[7,23],[155,459],[155,459],[7,28],[7,28],[11,14],[11,14],[11,14],[11,14],[11,14],[11,14]]},{"label":"vireostarstar","target":"ii0.i1.i2.i1.3.i0.i2.i1.i1.3.","root":136,"sha256":"b8f557a88f22bab1c0f72f83d91dfc6ea5e14f77abe3ff50e2255af11caca2b2","original_steps":26,"steps_saved":[3,3,3,3,5,5,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[6,32],[6,32],[6,137],[6,137],[7,15,23],[7,15,23],[155,193,459],[155,193,459],[4,7,28],[4,7,28],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14],[11,12,14]]}]},"published_sgcd":{"graph":"sgcd","source_filter_counts":{"raw_records":2633,"outside_previous_scored_language_or_alias":23,"previously_scored_proof":127,"proof_in_growth_archives":337,"duplicate_proof_DAG":435,"additional_proof_same_target":1236,"selected":475},"per_bank_summary":{"ours101":{"full":{"anchors":10,"saved":1180,"shortened":411,"net":1153,"definition_cost":27,"pct":10.827674802716095},"without_identity":{"anchors":9,"saved":1163,"shortened":411,"net":1137,"definition_cost":26,"pct":10.671682877592218},"k10":{"anchors":10,"saved":1180,"shortened":411,"net":1153,"definition_cost":27,"pct":10.827674802716095}},"ours101_15":{"full":{"anchors":7,"saved":727,"shortened":341,"net":711,"definition_cost":16,"pct":6.670948797944577},"without_identity":{"anchors":6,"saved":678,"shortened":333,"net":668,"definition_cost":10,"pct":6.221325013763993},"k7":{"anchors":7,"saved":727,"shortened":341,"net":711,"definition_cost":16,"pct":6.670948797944577}},"ours202":{"full":{"anchors":13,"saved":1305,"shortened":475,"net":1283,"definition_cost":22,"pct":11.974674252156358},"without_identity":{"anchors":12,"saved":1257,"shortened":472,"net":1239,"definition_cost":18,"pct":11.534226463571297},"k13":{"anchors":13,"saved":1305,"shortened":475,"net":1283,"definition_cost":22,"pct":11.974674252156358}},"ours202_15":{"full":{"anchors":12,"saved":1305,"shortened":475,"net":1284,"definition_cost":21,"pct":11.974674252156358},"without_identity":{"anchors":11,"saved":1257,"shortened":472,"net":1240,"definition_cost":17,"pct":11.534226463571297},"k12":{"anchors":12,"saved":1305,"shortened":475,"net":1284,"definition_cost":21,"pct":11.974674252156358}},"ours303":{"full":{"anchors":14,"saved":856,"shortened":405,"net":818,"definition_cost":38,"pct":7.85465222976693},"without_identity":{"anchors":13,"saved":838,"shortened":405,"net":800,"definition_cost":38,"pct":7.689484309047531},"k14":{"anchors":14,"saved":856,"shortened":405,"net":818,"definition_cost":38,"pct":7.85465222976693}},"ours303_15":{"full":{"anchors":14,"saved":856,"shortened":405,"net":812,"definition_cost":44,"pct":7.85465222976693},"without_identity":{"anchors":13,"saved":838,"shortened":405,"net":794,"definition_cost":44,"pct":7.689484309047531},"k14":{"anchors":14,"saved":856,"shortened":405,"net":812,"definition_cost":44,"pct":7.85465222976693}},"ours404":{"full":{"anchors":23,"saved":1308,"shortened":475,"net":1278,"definition_cost":30,"pct":12.002202238942926},"without_identity":{"anchors":22,"saved":1291,"shortened":475,"net":1262,"definition_cost":29,"pct":11.84621031381905},"k22":{"anchors":22,"saved":1308,"shortened":475,"net":1279,"definition_cost":29,"pct":12.002202238942926}},"ours404_15":{"full":{"anchors":22,"saved":1308,"shortened":475,"net":1279,"definition_cost":29,"pct":12.002202238942926},"without_identity":{"anchors":21,"saved":1291,"shortened":475,"net":1263,"definition_cost":28,"pct":11.84621031381905},"k22":{"anchors":22,"saved":1308,"shortened":475,"net":1279,"definition_cost":29,"pct":12.002202238942926}},"ours505":{"full":{"anchors":18,"saved":1636,"shortened":475,"net":1597,"definition_cost":39,"pct":15.01192879427418},"without_identity":{"anchors":17,"saved":1619,"shortened":475,"net":1580,"definition_cost":39,"pct":14.855936869150302},"k18":{"anchors":18,"saved":1636,"shortened":475,"net":1597,"definition_cost":39,"pct":15.01192879427418}},"ours505_15":{"full":{"anchors":16,"saved":1307,"shortened":475,"net":1283,"definition_cost":24,"pct":11.993026243347403},"without_identity":{"anchors":15,"saved":1290,"shortened":475,"net":1266,"definition_cost":24,"pct":11.837034318223527},"k16":{"anchors":16,"saved":1307,"shortened":475,"net":1283,"definition_cost":24,"pct":11.993026243347403}},"sgcd1":{"full":{"anchors":22,"saved":1308,"shortened":475,"net":1280,"definition_cost":28,"pct":12.002202238942926},"without_identity":{"anchors":21,"saved":1291,"shortened":475,"net":1263,"definition_cost":28,"pct":11.84621031381905},"k10":{"anchors":10,"saved":1294,"shortened":475,"net":1278,"definition_cost":16,"pct":11.873738300605616},"k22":{"anchors":22,"saved":1308,"shortened":475,"net":1280,"definition_cost":28,"pct":12.002202238942926},"k18":{"anchors":18,"saved":1308,"shortened":475,"net":1284,"definition_cost":24,"pct":12.002202238942926}},"sgcd1_15":{"full":{"anchors":22,"saved":1308,"shortened":475,"net":1280,"definition_cost":28,"pct":12.002202238942926},"without_identity":{"anchors":21,"saved":1291,"shortened":475,"net":1263,"definition_cost":28,"pct":11.84621031381905},"k7":{"anchors":7,"saved":1258,"shortened":475,"net":1245,"definition_cost":13,"pct":11.54340245916682},"k22":{"anchors":22,"saved":1308,"shortened":475,"net":1280,"definition_cost":28,"pct":12.002202238942926},"k16":{"anchors":16,"saved":1300,"shortened":475,"net":1278,"definition_cost":22,"pct":11.928794274178749}},"sgcd2":{"full":{"anchors":22,"saved":1308,"shortened":475,"net":1280,"definition_cost":28,"pct":12.002202238942926},"without_identity":{"anchors":21,"saved":1291,"shortened":475,"net":1263,"definition_cost":28,"pct":11.84621031381905},"k13":{"anchors":13,"saved":1300,"shortened":475,"net":1281,"definition_cost":19,"pct":11.928794274178749}},"sgcd2_15":{"full":{"anchors":22,"saved":1308,"shortened":475,"net":1280,"definition_cost":28,"pct":12.002202238942926},"without_identity":{"anchors":21,"saved":1291,"shortened":475,"net":1263,"definition_cost":28,"pct":11.84621031381905},"k12":{"anchors":12,"saved":1300,"shortened":475,"net":1282,"definition_cost":18,"pct":11.928794274178749}},"sgcd3":{"full":{"anchors":22,"saved":1308,"shortened":475,"net":1280,"definition_cost":28,"pct":12.002202238942926},"without_identity":{"anchors":21,"saved":1291,"shortened":475,"net":1263,"definition_cost":28,"pct":11.84621031381905},"k14":{"anchors":14,"saved":1300,"shortened":475,"net":1280,"definition_cost":20,"pct":11.928794274178749}},"sgcd3_15":{"full":{"anchors":22,"saved":1308,"shortened":475,"net":1280,"definition_cost":28,"pct":12.002202238942926},"without_identity":{"anchors":21,"saved":1291,"shortened":475,"net":1263,"definition_cost":28,"pct":11.84621031381905},"k14":{"anchors":14,"saved":1300,"shortened":475,"net":1280,"definition_cost":20,"pct":11.928794274178749}}},"proofs":[{"label":"merlem9","target":"iii0.1.i2.i3.i1.4.i5.i2.i3.i1.4.","root":2781,"sha256":"0002cc4d25e4954c8be1605e8ac87b2a2fdb48f5895beb6ca6070cbb4cd965cb","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpid","target":"ii0.1.ii0.i2.i1.3.i0.i2.3.","root":2411,"sha256":"001adfc0d330d502ea6ea3ee5270db4749971226700ebfb8c62581d3868b8c76","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.38","target":"ii0.1.iin0.2.in1.2.","root":638,"sha256":"0024e2a362db4a566f5f398fae847302681f62fd0bf7aca191ea914e25e4bc13","original_steps":34,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"3orel1","target":"in0.iinin0.1.2.in1.2.","root":2283,"sha256":"00557ed2743fea982d8ea7f48606ce1c03423daaba78f28d00e1548f4e73c3ca","original_steps":27,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ibd","target":"ii0.i1.nii1.2.ni2.1.i0.i1.2.","root":1705,"sha256":"009faf807030fefe54e63bcd3c486901e1aa9418c28d31a816481184c533e401","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"sylcom","target":"ii0.i1.2.ii1.i2.3.i0.i1.3.","root":1827,"sha256":"013c8bd848e32869057d4dc201bf6c3bd5feb4909887b693a924bb2b2936471c","original_steps":7,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"1fpid3","target":"iini0.n1.2.iinni0.n1.nin0.n2.2.","root":584,"sha256":"017f78431983fbe39702ba34171820fcc1b769e76f33787de26aaeeda7b8fcc2","original_steps":31,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"biimprcd","target":"ii0.nii1.2.ni2.1.i2.i0.1.","root":3437,"sha256":"01959bd57af6b672b497ff563d236ff74f683e7a6ca3d4f6f58c93a46107df21","original_steps":26,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"con3","target":"ii0.1.in1.n0.","root":606,"sha256":"01beb0af92fdc72d9d460771112b83f338dcfef4cf905e9ed68a542599d25bb9","original_steps":32,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"rblem3","target":"innin0.1.inin0.2.1.","root":3160,"sha256":"01cc620e3154f9d4e80535a6c4671908ca4c49decc8482ccc91a0c23efaa0d18","original_steps":21,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"sylnib","target":"ii0.n1.inii1.2.ni2.1.i0.n2.","root":4106,"sha256":"021e5ae67b969f7773fb7739f992e99eb09de7a14d5071bdcc232d3212434782","original_steps":39,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"adantrd","target":"ii0.i1.2.i0.ini1.n3.2.","root":3350,"sha256":"02880873d5bbb6b1c31096c4cf6dc6ed358750b6ee0809ec499536930763fd75","original_steps":19,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"rblem6","target":"ininninn0.1.ninn1.0.inn0.1.","root":3575,"sha256":"02e886893c0b8cb32af7cbb6f02b533559389f5fcbcdcf5d6b21199640f2635d","original_steps":30,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"com34","target":"ii0.i1.i2.i3.4.i0.i1.i3.i2.4.","root":872,"sha256":"03655ca30cc7726a4465e3b4da1b8d01539a360dee2e12ded38fb232c2018b15","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"sylbi","target":"inii0.1.ni1.0.ii1.2.i0.2.","root":977,"sha256":"03a50bac676b8a60d79110543a15a5b8248da0e17a0b4dde219cddf06f108a7b","original_steps":14,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"com23","target":"ii0.i1.i2.3.i0.i2.i1.3.","root":839,"sha256":"03c0b003895a5d223bc25b54e640b1a6c8aa8de5083dac1ae508d3ec0ac5d1a6","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"expd","target":"ii0.ini1.n2.3.i0.i1.i2.3.","root":2722,"sha256":"03f86e3a96a9af745e2415ee830d193b72f73792d07db804697fabbc9c65da01","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mercolem8","target":"ii0.1.ii1.i0.2.i3.i4.i0.2.","root":3303,"sha256":"041a79c6a6a62ecc2bca2a687895052adfcf60931d0959466b795ff11ad68587","original_steps":21,"steps_saved":[5,2,7,7,5,5,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,40],[6],[6,117,137],[6,117,137],[7,23,40],[7,23,40],[61,155,459],[61,155,459],[28,41,183],[7,28,41],[11,14,24],[11,14,24],[11,14,24],[11,14,24],[11,14,24],[11,14,24]]},{"label":"xornan","target":"innii0.1.ni1.0.nni0.n1.","root":2877,"sha256":"042e954d75639ce17864a95f5d87fde6134a4d8926cc0fffe36c5fde963f1929","original_steps":31,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"impsingle-step19","target":"iiii0.1.2.i3.1.iii1.2.3.i0.1.","root":4019,"sha256":"04433f095fd4a37aac65d51f3381ce1e358cc8ff32bd73e3d7030ec6e6ac98c9","original_steps":35,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"3orel3","target":"in0.iinin1.2.0.in1.2.","root":993,"sha256":"044afe0739f4e48e5f9eb09e9896373baa873f4ce777269765ecdb4c54c435bc","original_steps":14,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"bicomd","target":"ii0.nii1.2.ni2.1.i0.nii2.1.ni1.2.","root":4071,"sha256":"046388f80ef59f787552389007c9973fba779bf3a61273c0ae2de00af4223661","original_steps":38,"steps_saved":[7,4,6,6,5,5,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,203,295],[6,167],[32,33,137],[32,33,137],[7,40],[7,40],[90,155,180],[90,155,180],[45,114,183],[7,45,114],[13,14,21],[13,14,21],[13,14,21],[13,14,21],[13,14,21],[13,14,21]]},{"label":"impbi","target":"ii0.1.ii1.0.nii0.1.ni1.0.","root":3675,"sha256":"049dfb1d86b2aa151d050f16e98f6389355578d00a46403a7786fc871b964ab6","original_steps":38,"steps_saved":[7,3,7,7,4,4,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,40,167,295],[6,167],[32,33,117,137],[32,33,117,137],[7,11,40],[7,11,40],[43,61,90,155],[43,61,90,155],[24,41,114,183],[7,24,41,114],[9,13,14,24],[9,13,14,24],[9,13,14,24],[9,13,14,24],[9,13,14,24],[9,13,14,24]]},{"label":"merco1lem12","target":"ii0.1.iii2.i0.3.0.1.","root":546,"sha256":"04c49d7232e0081e2814c9a310a2bf687d746c5e990818722ab09a3cfe990427","original_steps":30,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mpd3an3","target":"iini0.n1.2.iinini0.n1.n2.3.ini0.n1.3.","root":3403,"sha256":"04c868931e5efcd8339699a6d721ccdddda0adb7fecbb0fd67f26335fb4e8402","original_steps":22,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"simpl3","target":"ininini0.n1.n2.n3.2.","root":3715,"sha256":"05521bf36cf980f04a0c8d7d52388bd2cde5d97cd8730d5906f0503f6d220513","original_steps":33,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"sylnbir","target":"inii0.1.ni1.0.iin0.2.in1.2.","root":3781,"sha256":"05ce4e4cc01c486dd6df802e0ba3bcd539049d63cebea0b7d86f0af1948cf388","original_steps":33,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"syl56","target":"ii0.1.ii2.i1.3.ii3.4.i2.i0.4.","root":3671,"sha256":"063a63811e7d4e3b1ce31ab53fa634be7d4d2af78d9fe6ed067332d5a0918030","original_steps":20,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simp3d","target":"ii0.nini1.n2.n3.i0.3.","root":4119,"sha256":"06bab9836f37b0a42ad3a51c74cdfec8e94f5f2d213ad3542dcaf0d7c48f958f","original_steps":46,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"impsingle-step15","target":"iii0.1.i2.3.ii0.3.i2.3.","root":536,"sha256":"075dc1a4544425c8aab5d0b973dd802ece9e17a3a630a10244e92ad1cad75b31","original_steps":30,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"imbitrid","target":"ii0.1.ii2.nii1.3.ni3.1.i2.i0.3.","root":3530,"sha256":"07e8ad2ae9d61fcb3b1c43869d213c7774d64cbf2e1feb51734887c0d0076560","original_steps":24,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"intn3an2d","target":"ii0.n1.i0.nnini2.n1.n3.","root":1364,"sha256":"07f0bcec4ddae8ad78988ceee8d7519815aa1fb1a1f1717cdefb9b83c44cba96","original_steps":18,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"mp2ani","target":"i0.i1.ii2.ini0.n1.3.i2.3.","root":2818,"sha256":"07f865a6039d6a7abcc286463b1ddcbfe8e726cd33bbb2a406c3b8701a5d6f55","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"expcomd","target":"ii0.ini1.n2.3.i0.i2.i1.3.","root":1698,"sha256":"080e0880b89fe6965aada81e8c9062de87cee8dc1f0538de7c0bdbb6879efe78","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpsyl","target":"i0.ii1.2.ii0.i2.3.i1.3.","root":958,"sha256":"0849f12b2e2f3dbba1e46517ddbc08b378c9940955ac93395a3b0128408ab9ca","original_steps":14,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mtbi","target":"in0.inii0.1.ni1.0.n1.","root":711,"sha256":"08655a21bdb0a8e634dabe1c1b7c4a9dcb3816b3617e5d88fa52a13e7804087e","original_steps":38,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"simp22","target":"inini0.nnini1.n2.n3.n4.2.","root":2762,"sha256":"089b6937c9966383e904b27822a389eccc3545a44f3b2b7094b772c1729fa7f0","original_steps":20,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"biimpr","target":"inii0.1.ni1.0.i1.0.","root":3837,"sha256":"08eb75b3070b0ae05e350f21dec4e33e25dfc497e83da2cbd09e6bb59d7280c1","original_steps":40,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"merlem1","target":"iii0.in1.2.3.i1.3.","root":1285,"sha256":"08ee1ad46211169e3b24885c152a2d74098ed6891da95babad8d00c6dcb234d2","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"rb-ax4","target":"innin0.0.0.","root":954,"sha256":"08fce52f712d57fd9255efc2a9ae28ee707f17518d48fe300fe4f9fc64c158f0","original_steps":13,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"luklem2","target":"ii0.n1.iii0.2.3.i1.3.","root":2086,"sha256":"094c930621cdbfb69d8cd11ab76784f99abdd40867d9e1b6b3922892ead2de78","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"biimpd","target":"ii0.nii1.2.ni2.1.i0.i1.2.","root":3943,"sha256":"098c4995663477b527798aac15173192ae814623c2ddaf1134a8c9730c2922ba","original_steps":36,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"mercolem1","target":"iii0.1.2.i1.i3.2.","root":866,"sha256":"098deb1ba87bec85e020a41a5fd57988887c83cd1a43f079f6a75db2c4b5fff4","original_steps":11,"steps_saved":[0,0,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"syldc","target":"ii0.i1.2.ii0.i2.3.i1.i0.3.","root":2355,"sha256":"09a3f8368adc80f55f00c5b2468966a37473079d5c04369f238507ca7cfab200","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3mix1d","target":"ii0.1.i0.inin1.2.3.","root":3284,"sha256":"09bd6c6a69b3216c1734c0065d0275d0d3e3a769123b5f7853de966e4dd4009b","original_steps":14,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.65","target":"ii0.1.ii0.n1.n0.","root":667,"sha256":"09d7a8268c52257395b63148a5e76024f1caa8c374f2f1fed709bbdeee2be637","original_steps":36,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"adantld","target":"ii0.i1.2.i0.ini3.n1.2.","root":2463,"sha256":"0a23fc09aa2c9c0b319f6db8019cf117182bc83b5cdcd52af6b77780af4a0fc9","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mptnan","target":"i0.inni0.n1.n1.","root":860,"sha256":"0a4abcf8413572ae5393b688f6ccc094a9e12f5004b26c3ca1d5b1fd92f05611","original_steps":10,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm3.33","target":"inii0.1.ni1.2.i0.2.","root":706,"sha256":"0a7bf8ea403b531ca08b9888542270736d40c5a889d5f757508e76c4787061ef","original_steps":37,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mpancom","target":"ii0.1.iini1.n0.2.i0.2.","root":444,"sha256":"0aea5a3c4a2e8d9b762b7fd17916a9f9385e42558cfed7210349db15acea2e5b","original_steps":27,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"ad2antrl","target":"ii0.1.ini2.nni0.n3.1.","root":3563,"sha256":"0afbad554daa2067c1595fb571b1c15751f94d749e2348bb554308c70b00620d","original_steps":26,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm5.4","target":"niii0.i0.1.i0.1.nii0.1.i0.i0.1.","root":2704,"sha256":"0b181e0b445ccc55d269a8f74787aa59236b07725fbce4a0c64cbe08ef2b7ac9","original_steps":35,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.6","target":"iin0.1.ii0.1.1.","root":658,"sha256":"0b4d4ca4a1158d6745c73eda7e7313951e8082dbc33c29d11066b295dbdc1ad5","original_steps":35,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm5.1","target":"ini0.n1.nii0.1.ni1.0.","root":2677,"sha256":"0b6364627baf7653e353e432428226431255aff82f2d19726833112ee393af4a","original_steps":31,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.4","target":"iin0.in0.1.in0.1.","root":785,"sha256":"0b896564d5132de28ee69adabe2875653a8d0e6d48fa1368130f42057972f2a2","original_steps":5,"steps_saved":[0,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[],[],[7],[7],[],[],[26],[26],[14],[14],[18],[18],[18],[18],[18],[18]]},{"label":"impsingle-step25","target":"ii0.1.iii0.2.1.1.","root":3080,"sha256":"0be71ff533fe186d2b4030e0665d2ba2621118fd6f94a1dba52cb1461dbf871d","original_steps":29,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.43d","target":"ii0.i1.i1.2.i0.i1.2.","root":31,"sha256":"0c068684027517fddad72a0232ad04de52709791fa27eccc1679c66301aedc4d","original_steps":9,"steps_saved":[7,2,7,7,2,2,7,7,7,7,7,7,7,7,7,7],"used_anchor_ids":[[40],[167],[117],[117],[11],[11],[61],[61],[41],[41],[24],[24],[24],[24],[24],[24]]},{"label":"com4r","target":"ii0.i1.i2.i3.4.i3.i0.i1.i2.4.","root":939,"sha256":"0c1a401e6d31618bf6b77a1dfce86298c2e313ae1666906e7205ddae92e6ed09","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ancr","target":"ii0.1.i0.ni1.n0.","root":3394,"sha256":"0c33a108f8686c13e4f8e9664277f1649f8eeb37a03423746366a4041b5f9924","original_steps":20,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"com3r","target":"ii0.i1.i2.3.i2.i0.i1.3.","root":2067,"sha256":"0c78c8fa3ff2dbf11b8c12f3832dd5f1e3e6062369a95edce543e7594ee0a15c","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"impsingle-step4","target":"iii0.1.0.i2.0.","root":386,"sha256":"0ce6f4b0f787a6e0e42dfd007dbc5f8af9632692e978530ef6a1fbd6fa96608a","original_steps":25,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"com24","target":"ii0.i1.i2.i3.4.i0.i3.i2.i1.4.","root":2625,"sha256":"0cf988561fd96d3f967c6ef6ee426dddbd70856d10c8bef2938d2f7ae41af840","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"jccir","target":"ii0.1.ii1.2.i0.ni1.n2.","root":1651,"sha256":"0d0e7379368ae420693c61edb54b377410da1ec1619430c10ddc2d426f959906","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simp333","target":"inini0.n1.nnini2.n3.nnini4.n5.n6.6.","root":2744,"sha256":"0d3f7149e10949d6987331374f78dece698261835f71377d229ea189201575e8","original_steps":15,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"impsingle","target":"iii0.1.2.ii2.0.i3.0.","root":3031,"sha256":"0d94b455e8dca7d4d144886e8a93123086721da89d754e9d7a62d8d10c21f8d0","original_steps":22,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.86d","target":"ii0.ii1.2.i1.3.i0.i1.i2.3.","root":3215,"sha256":"0e4428893bf46adb26fe7e2ec8c5e916e0fbfa9cba33e6af210f1c437cb8a7f4","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl6d","target":"ii0.i1.i2.3.ii0.i3.4.i0.i1.i2.4.","root":1131,"sha256":"0ea8ae746a60f074bf83099fb7bb6d22d793079890713e6fac4e74975e2bb3ed","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpcom","target":"ii0.1.ii1.i0.2.i0.2.","root":165,"sha256":"0efd586d435040e93b33427b43d14d911351d6df8a64251aca8ee588a29221c3","original_steps":16,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"simp33","target":"inini0.n1.nnini2.n3.n4.4.","root":4068,"sha256":"0f7d516f3d465076949042a8eb88e3e66d91acc69d8fce5f25548f4fe94638bb","original_steps":37,"steps_saved":[3,1,3,3,1,1,3,3,4,3,3,3,3,3,3,3],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"mpbi","target":"i0.inii0.1.ni1.0.1.","root":278,"sha256":"0fab90232f52e3d038aee8de7f2cfdf886ca71cdc05b6813d4124a7b3207360c","original_steps":21,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"3ad2ant3","target":"ii0.1.inini2.n3.n0.1.","root":1041,"sha256":"0fbd4e11ea935ced74cdac6a2606b9f1194cbdee939cfc575550b253222a4da2","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl6com","target":"ii0.i1.2.ii2.3.i1.i0.3.","root":266,"sha256":"0fe26dab53e8fa6d256f4c6ba1b305bae9a4c88cd2771e8c7d0466c2bdfdb055","original_steps":20,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"orel2","target":"in0.iin1.0.1.","root":1911,"sha256":"1049a9ff7a4a3fc482900bf2f285ef17432661f371f67e2a023d9bdb0cd21b23","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.41","target":"iin0.in1.0.in1.0.","root":2992,"sha256":"105b01ed4659674562559280c5addbe20876886b1b6191544941e834b014ae1c","original_steps":21,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"mpani","target":"i0.ii1.ini0.n2.3.i1.i2.3.","root":1645,"sha256":"1072140e28ae1f7f0186b436473301616850a4980041891a3bd89a5bdd45f333","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"com35","target":"ii0.i1.i2.i3.i4.5.i0.i1.i4.i3.i2.5.","root":2735,"sha256":"109266328153ec2f1d6e52074f5ca7630db2e359c357b3ce18ee2c2c1f5417c8","original_steps":14,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"anc2r","target":"ii0.i1.2.i0.i1.ni2.n0.","root":1655,"sha256":"10df608b5b715bce47c24ab5d7d59dc66279e73bdf6570bfa17c0a3fae9c2387","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"intn3an3d","target":"ii0.n1.i0.nnini2.n3.n1.","root":2012,"sha256":"11304e6902e2deffcb2de7a9deb39898843779567fd492137439a060db188208","original_steps":12,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm2.61","target":"ii0.1.iin0.1.1.","root":3082,"sha256":"117a8c31397de4aa66d5cf6e1e651a7798ab5c11a165ac3a382340a8114fa137","original_steps":33,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"rblem7","target":"ininninn0.1.ninn1.0.inn1.0.","root":3897,"sha256":"117d011d57c53f6b1804bce68824ec39d53be7ed51fa090b6d1ec1a97ab7f5a5","original_steps":38,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"imorri","target":"iinn0.1.i0.1.","root":76,"sha256":"119292390a23e556751013aa1e51ca0ea88aa48466ca500796120346971ccbe1","original_steps":11,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"merlem5","target":"ii0.1.inn0.1.","root":1869,"sha256":"119b9c6c7f8aacf9a357712e1c0996a19be5c7f92a05eaca6d5a538258e12e7c","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simpld","target":"ii0.ni1.n2.i0.1.","root":122,"sha256":"11b5bde5e660d9d67515bd7d8e54e90585251bfe706122447bcb09321460be23","original_steps":13,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"mpbid","target":"ii0.1.ii0.nii1.2.ni2.1.i0.2.","root":4062,"sha256":"12103d6b28b4568083391cec760322b22a7e52cae6850e51fef8b5ab29545b6f","original_steps":49,"steps_saved":[7,5,7,7,5,5,6,6,8,7,6,6,6,6,6,6],"used_anchor_ids":[[6,107,167,295],[6,107,167],[32,33,38,137],[32,33,38,137],[7,11,30],[7,11,30],[43,90,155,459],[43,90,155,459],[7,24,25,114,183],[7,24,25,114],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14]]},{"label":"impd","target":"ii0.i1.i2.3.i0.ini1.n2.3.","root":2920,"sha256":"123639bf0c254d873093f677a7850d86a60c2fd1f6ef9e9e3e8fa43293b30f1e","original_steps":38,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ibir","target":"ii0.nii1.0.ni0.1.i0.1.","root":3285,"sha256":"12507eeb8fe9c9b41bc2f6ab6fe8ba6adc5ef0e74b8522a4bd2cb9cf068b8d05","original_steps":19,"steps_saved":[5,0,5,5,1,1,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[40,295],[],[33,117],[33,117],[40],[40],[61,90],[61,90],[41,114],[41,114],[13,24],[13,24],[13,24],[13,24],[13,24],[13,24]]},{"label":"mpnanrd","target":"ii0.1.ii0.nni1.n2.i0.n2.","root":454,"sha256":"125a7c33b83d5e3c4ff99ef4c07f31dcb90f35477018fb6dcf32b42cf681e05f","original_steps":27,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"imnani","target":"inni0.n1.i0.n1.","root":3419,"sha256":"1275ac9c49a37c0b83ddf1095f8c3530d3be1a6463e4b87cbd164de78d081feb","original_steps":23,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"mercolem7","target":"ii0.1.iii0.2.i3.1.i3.1.","root":3185,"sha256":"128f8450fcfca970f3797fc17995ad649e13d029bd76613b7b3e56a1b5fe9b18","original_steps":34,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"animorlr","target":"ini0.n1.in2.0.","root":162,"sha256":"129517da9350bf34c4d44627cf7677c214faf851e1bac284040cbc38fd62bff4","original_steps":15,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"loolin","target":"iii0.1.i1.0.i1.0.","root":544,"sha256":"12b5366bd82738fd723ced9d4819a585dd49c1273d76e9fe044cf6158165bfdd","original_steps":30,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"merlem4","target":"i0.ii0.1.i2.1.","root":58,"sha256":"12e1aa67681e4396abd33405445b798f54baab928fcd7c611fa8b274f53e90c0","original_steps":6,"steps_saved":[0,0,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"imdistani","target":"ii0.i1.2.ini0.n1.ni0.n2.","root":2886,"sha256":"12e758bea9cd72384b87b3af5f0374c67d51671dbc231f477f993a833213dcf7","original_steps":32,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mt4d","target":"ii0.1.ii0.in2.n1.i0.2.","root":2409,"sha256":"13423855bb5e54bdb7aa5f49351b1b1d03c8c43fe257694afd77ed1c566bf4f0","original_steps":9,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"orim1d","target":"ii0.i1.2.i0.iin1.3.in2.3.","root":1757,"sha256":"138ae5e71629127ffd538e278d9d5837c0d96f9fa19783628838b866a1322317","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ad4ant13","target":"iini0.n1.2.ininini0.n3.n1.n4.2.","root":2827,"sha256":"13d3417467df094adcb1382afdd969385ff923fec3482332438b8dd0342c7726","original_steps":27,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm4.66","target":"niiin0.n1.in0.n1.niin0.n1.in0.n1.","root":3450,"sha256":"141226229ccf8172578b2d7818036f5fb0f701f77f7ac27c03fea11db56d9bb9","original_steps":27,"steps_saved":[7,4,6,6,5,5,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,203,295],[6,167],[32,33,137],[32,33,137],[7,40],[7,40],[90,155,180],[90,155,180],[45,114,183],[7,45,114],[13,14,21],[13,14,21],[13,14,21],[13,14,21],[13,14,21],[13,14,21]]},{"label":"mpbird","target":"ii0.1.ii0.nii2.1.ni1.2.i0.2.","root":1504,"sha256":"143efcaff5a2441748730c67c32f4645e1fc63af2c7aa66bbfe8c202707618fc","original_steps":21,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3orel2","target":"in0.iinin1.0.2.in1.2.","root":651,"sha256":"1472958086e2f24a417b4b58bd10aba27814460b1a0ac0c81055665c4b105d8d","original_steps":35,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"sylbb","target":"inii0.1.ni1.0.inii1.2.ni2.1.i0.2.","root":1348,"sha256":"14819fbeb7cfc7c9a5da5b2a2ecc163659be29d0949d9bde0bad13b0df1164fc","original_steps":18,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"peirce","target":"iii0.1.0.0.","root":465,"sha256":"148651e4a8cdde4f1a78accd8802aa0ff27200d7c6d2c5237e7b5c0f77fe7ee1","original_steps":27,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"sylbir","target":"inii0.1.ni1.0.ii0.2.i1.2.","root":943,"sha256":"14c360516776210101322c4a7d07798641a4de1d4d5a580290cc751a87fdb73d","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"merco1lem13","target":"iiii0.1.i2.1.3.i0.3.","root":149,"sha256":"1524d5f4f45fbd5fed17c56a105d3190778b88c3c176eb95f21be4219959f661","original_steps":15,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm3.2im","target":"i0.i1.ni0.n1.","root":338,"sha256":"15266e68c17d16e59483031cc26568b223009aaae0edd85a3a11336fa004bebe","original_steps":23,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mto","target":"in0.ii1.0.n1.","root":1855,"sha256":"152a93bbd1c7b44ee8cabba01cc48fd14fa727706c63875d40bfa0cb1897dcc2","original_steps":17,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"biimp","target":"inii0.1.ni1.0.i0.1.","root":3556,"sha256":"155c474f94b372fa0f552317c7982fb202566b157a3bf7b498e8ee4f3ea66740","original_steps":24,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"mptxor","target":"i0.innii0.1.ni1.0.n1.","root":2855,"sha256":"15689105f7f337dd7174bcb7890afc50983874a83c4f8e0f742e8baf520c83ea","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"monothetic","target":"niii0.0.i1.1.nii1.1.i0.0.","root":2282,"sha256":"156b575e0d68b9c287a5fcaee7dd0b0d93cb9d2d8ad4288d7392140d645ce3bc","original_steps":26,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"impsingle-step20","target":"iiii0.1.1.i2.1.iii1.3.0.i2.1.","root":2614,"sha256":"157504d5d0d9b383e0f5c9be8cfa387628bd2c0829ccad1d894c1f094923c6b7","original_steps":30,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.65d","target":"ii0.i1.2.ii0.i1.n2.i0.n1.","root":3646,"sha256":"15bf98f76cc8446f5b75691caf95dde7ec3ed15f14d9cbc1725415b837e10ec5","original_steps":35,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"simp3","target":"inini0.n1.n2.2.","root":3557,"sha256":"15c8458a3aae4d3bb45b41af1cf4847861a5dc35bfbbfb2d3576d96c07facc93","original_steps":27,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"mpii","target":"i0.ii1.i2.i0.3.i1.i2.3.","root":1145,"sha256":"15c9ee216b5e160db39113fbbfca21c76e8cd23f32ba3e76baebab567261e775","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl5","target":"ii0.1.ii2.i1.3.i2.i0.3.","root":809,"sha256":"15e83b37b200826eb13a2dbed76ee5e6a08beb372da2fc7682283f224e38ef2e","original_steps":8,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"jarl","target":"iii0.1.2.in0.2.","root":151,"sha256":"15f6e1543c0fdbf512bc611dc89f88bbac3bc07a49ae3c12a3d4c8686d725bb0","original_steps":15,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm5.21im","target":"in0.in1.nii0.1.ni1.0.","root":2721,"sha256":"1655263b54a0177f6f835d9c8b016b81643f3dd72f29bbe4ef3d21f636410ca2","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm1.5","target":"iin0.in1.2.in1.in0.2.","root":1828,"sha256":"168a0b86ef3dfcd00fbf6a5e585d73b46608b6de58a50aee56f22892ba69cec3","original_steps":8,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ad2antll","target":"ii0.1.ini2.nni3.n0.1.","root":3615,"sha256":"168e10c0c1f93c2c4cc047c6956a58fb6588d2d1cbece1d33b355b97176cee2e","original_steps":28,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"com13","target":"ii0.i1.i2.3.i2.i1.i0.3.","root":2078,"sha256":"1699152c39eab62cca72cc9c269773f7aee2439fd3f4932c0c5e630005a697a7","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"sylnbi","target":"inii0.1.ni1.0.iin1.2.in0.2.","root":4100,"sha256":"16a9bda0852edb97a4e8eff53326ab35fa6560c5cb2d36499a30efbe4b7db31d","original_steps":34,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"sylbb2","target":"inii0.1.ni1.0.inii2.1.ni1.2.i0.2.","root":3959,"sha256":"16c563f4e04a5f3a720e50ca35f34a011c03d61ddf5c60b6e732437fa2978f21","original_steps":39,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"simp32","target":"inini0.n1.nnini2.n3.n4.3.","root":1476,"sha256":"1815c4478e9588ca0ffa65c535d8108395958449a3f9dac6023b5b72d5ea580a","original_steps":20,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"conax1k","target":"ini0.1.i2.n1.","root":1298,"sha256":"1861ae9a0264c43d4114b4ced84ce459812c2ef8df2beafbf31d00aa35cc8b2e","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"luklem4","target":"iiiin0.0.0.1.1.","root":3375,"sha256":"18ac0f847763d7a55b7453c97a7d7d68ef32e3e1b95bc6ee6451b85e85481659","original_steps":12,"steps_saved":[4,2,4,4,2,2,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[167,295],[167],[32,33],[32,33],[11],[11],[43,90],[43,90],[24,114],[24,114],[9,13],[9,13],[9,13],[9,13],[9,13],[9,13]]},{"label":"mercolem6","target":"ii0.i1.i0.2.i1.i0.2.","root":1155,"sha256":"194439d047fe28897c201eaf3569d6b6ebf6979a594aca50601918cd9837e3e0","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm3.45","target":"ii0.1.ini0.n2.ni1.n2.","root":4091,"sha256":"19ba079d46b891584ef039417e924bf34825cb0ddbf49000100c64d0887c7930","original_steps":44,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.26","target":"inn0.ii0.1.1.","root":1186,"sha256":"19e10c0180f5508472845d77a5a0bf68491ea7e4b4dffcdcedb21d964b4848bb","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"biimpcd","target":"ii0.nii1.2.ni2.1.i1.i0.2.","root":2248,"sha256":"19f535f6876e3d86a6ce5a19c4dcca25896fc49a5a8c1eea40900f4d4d2b6ae5","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"con1d","target":"ii0.in1.2.i0.in2.1.","root":116,"sha256":"19f6032ec51e5395c5d2d3f4c74232669dac850090d5c91cfdd2e4bd86faed3f","original_steps":12,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"impcomd","target":"ii0.i1.i2.3.i0.ini2.n1.3.","root":4108,"sha256":"1a4929d40c90a001a724369440613f33eeb09c7bb7067278673035e7a8e401ac","original_steps":41,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"3adant3","target":"iini0.n1.2.inini0.n1.n3.2.","root":3635,"sha256":"1ae89ae8777aa33273b9e3b6900bd70c1ade4f46f434581c4d24c57f6e1bde92","original_steps":32,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"ancrd","target":"ii0.i1.2.i0.i1.ni2.n1.","root":1590,"sha256":"1b1878464d14c05289b51a3146c30330a5aa8c428716ef2b03dae69cf1358bde","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl5com","target":"ii0.1.ii2.i1.3.i0.i2.3.","root":1089,"sha256":"1b524456f86300c97ea91548d454d4fea3b97a5d27a6910d5c8b77555dde7e68","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"conax1","target":"ini0.1.n1.","root":1824,"sha256":"1b8180e304d0fe80e90db272ec4c96096f85fc060f7900f9f49dd58f432f644d","original_steps":11,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"simp31","target":"inini0.n1.nnini2.n3.n4.2.","root":4011,"sha256":"1ba3349e9d0a57000ab7d43917cafed727888edc636f56d8d017ca6d9ca2f1ee","original_steps":42,"steps_saved":[7,4,7,7,6,6,8,8,9,8,8,8,8,8,8,8],"used_anchor_ids":[[6,203,295],[6,167],[6,32,33,137],[6,32,33,137],[7,23,40],[7,23,40],[90,155,180,459],[90,155,180,459],[7,28,45,114,183],[7,28,45,114],[11,13,14,21],[11,13,14,21],[11,13,14,21],[11,13,14,21],[11,13,14,21],[11,13,14,21]]},{"label":"3expia","target":"iinini0.n1.n2.3.ini0.n1.i2.3.","root":1582,"sha256":"1bb5c4042cc3aced7da696d3df20957f6c9e68b701ff225926cda5c9e6eae8a5","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mtbird","target":"ii0.n1.ii0.nii2.1.ni1.2.i0.n2.","root":2850,"sha256":"1c0eb94e677c773b7c22164768f6fd283553d5bafe52cbe44fa39b0bb4f92ad3","original_steps":30,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mp2d","target":"ii0.1.ii0.2.ii0.i1.i2.3.i0.3.","root":1288,"sha256":"1c364a8d3ce3deeb75b8a941e29b58406c8a27d868d8d4da20645c36c5ea8d17","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpbir","target":"i0.inii1.0.ni0.1.1.","root":2057,"sha256":"1c62127d005dc5442b522e005c79598a90ede1934d03db983fd31acbcc169c03","original_steps":19,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"impbid","target":"ii0.i1.2.ii0.i2.1.i0.nii1.2.ni2.1.","root":2524,"sha256":"1d2e53aa2336344e5663e3e1edfa370493d8e8264b95efb528e0c75abb01a95b","original_steps":29,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"intn3an1d","target":"ii0.n1.i0.nnini1.n2.n3.","root":2919,"sha256":"1d7b53144abdd02c2949615d9eb2308e7a179432e5533e5a18191e3b450836ba","original_steps":15,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"impbid1","target":"ii0.i1.2.ii2.1.i0.nii1.2.ni2.1.","root":3629,"sha256":"1e95a49eb19e4ab00c6f97bea727b7b5f0999c87de37697775b095de497ed501","original_steps":26,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"mtod","target":"ii0.n1.ii0.i2.1.i0.n2.","root":2378,"sha256":"1efc53273d338f2f29fa01488aefa87a76841f7aec98486535fd55497838bea4","original_steps":29,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"rb-ax1","target":"inninn0.1.innin2.0.in2.1.","root":2914,"sha256":"1f1eda87a29171458ce6b6f2ab8408b888c0da68db10111aff43d8faa2c28e79","original_steps":34,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"com3l","target":"ii0.i1.i2.3.i1.i2.i0.3.","root":3139,"sha256":"1f5cfdf6c50b24141410b212c7617578765376c2cb1984fe3994378a1a15a840","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.8","target":"iin0.1.iinn1.2.in0.2.","root":3342,"sha256":"1f60244415e366ffee16fd1e14af834a6b1c3f9838c5fa0547bee3ca445df182","original_steps":19,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm4.25","target":"nii0.in0.0.niin0.0.0.","root":3294,"sha256":"1fe5241e2766ff0c2f7e9d9cf4f8d341007b6abafc752a0596e9bd5eeef446fe","original_steps":15,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"mpan","target":"i0.iini0.n1.2.i1.2.","root":1512,"sha256":"2035bd4a46f71fd9be6147bd51d5898209cd66a04f2e576beab575a05e760c88","original_steps":21,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"biimtrid","target":"inii0.1.ni1.0.ii2.i1.3.i2.i0.3.","root":3243,"sha256":"2083c636f6a3cd9ccb8b06c3badb2c79f8b76c45802f44d10ed07f7488369d15","original_steps":18,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"simplbiim","target":"inii0.ni1.n2.nini1.n2.0.ii2.3.i0.3.","root":4003,"sha256":"2213c9bfeed6ff40c6913fd17ba8662f81970c8a77569161bd2ddcd8fab0ab54","original_steps":39,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"pm2.31","target":"iin0.in1.2.inin0.1.2.","root":1560,"sha256":"22208584919485ffa31905aa19e6ee149013f81e68f35a9fbb1f66c0877ef5c5","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syli","target":"ii0.i1.2.ii2.i1.3.i0.i1.3.","root":1308,"sha256":"228b75b0301efbc9fa894115d27f0573b186d0bda24576fb235fdef4426194a2","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simpl2im","target":"ii0.ni1.n2.ii2.3.i0.3.","root":3360,"sha256":"23ff68bff6f35b8a07f6def3a3b32f68c1fd11d3dd886c9ce70151ed2b7a43ff","original_steps":23,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.43a","target":"ii0.i1.i0.2.i0.i1.2.","root":1993,"sha256":"2417f69b9aaf8e315f363b066c10d52fdd4ceee4a01d9088b999d872573ecefb","original_steps":7,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.521","target":"ini0.1.i1.0.","root":1844,"sha256":"24248beed7bf02082ec03947c285beb3d2234cb854c48fb9ec0a9987bdc8d6d4","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"com14","target":"ii0.i1.i2.i3.4.i3.i1.i2.i0.4.","root":1188,"sha256":"2452ed7ae497c1f00f3e4658883912e8f775b754fa7d47082755290569b084cd","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"looinv","target":"iii0.1.1.ii1.0.0.","root":1879,"sha256":"246e611bfb1c7d51e6b1895d388823f029ddb339b7399e16d0f95b4c46bccf34","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.42","target":"iinn0.i0.1.i0.1.","root":1578,"sha256":"24b9d4d9b4b8099db48603f1d9c68736c6538c4121cd34c2e44a17b222585904","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"merco1lem18","target":"ii0.i1.2.ii1.0.i1.2.","root":836,"sha256":"25245e9436173277b70532e32f97dab7fa32cd4b806bcd359651094b7ed5652f","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mt2","target":"i0.ii1.n0.n1.","root":351,"sha256":"25816425da768849a0b0630b38fb9f9f6dc31639a22c76b2a1f38bff9fa5d7b9","original_steps":24,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mercolem2","target":"iii0.1.0.i2.i3.0.","root":1264,"sha256":"25ce7a4865cb03f36c5a71bb2a0ffabba411227b786ad386d91a036ea5c8817f","original_steps":17,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ibi","target":"ii0.nii0.1.ni1.0.i0.1.","root":1658,"sha256":"2615c635966a5b74405323498562af09eb09e7b063945d7714dae9297b405a60","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpdd","target":"ii0.i1.2.ii0.i1.i2.3.i0.i1.3.","root":900,"sha256":"26426806a438b388b6ed99a449d8769f931ef2f362d5da98906830f145962af8","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpan2i","target":"i0.ii1.ini2.n0.3.i1.i2.3.","root":4000,"sha256":"2667dcc3df08ca312af2ccca7719db3b63ac06c5c692408c227107c238de98df","original_steps":38,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[7,28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"rbsyl","target":"iinn0.1.iin2.0.in2.1.","root":3732,"sha256":"269666405e9e5e60272cfc81d4b5732f81f8fbe09e3543d3136beeaea5711d10","original_steps":36,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"embantd","target":"ii0.1.ii0.i2.3.i0.ii1.2.3.","root":3328,"sha256":"26d265a005640a5abca0a06ee006537b1c13987b61f58b422d201ae48c573f3e","original_steps":14,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl6","target":"ii0.i1.2.ii2.3.i0.i1.3.","root":807,"sha256":"274c7af0fa37ec8c658dffff73168fdd032e43820d75e32797dd131adef64ca3","original_steps":8,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"exbiri","target":"iini0.n1.nii2.3.ni3.2.i0.i1.i3.2.","root":3424,"sha256":"276afedf63d69da246aa42538d0fd8df189dd21ca61e658084f301948ae07270","original_steps":17,"steps_saved":[3,2,3,3,2,2,3,3,4,3,3,3,3,3,3,3],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"simp1bi","target":"inii0.nini1.n2.n3.ninini1.n2.n3.0.i0.1.","root":2839,"sha256":"2796d8a0a1becc00e3282f37e11ac5f86adb9663bc784671bb4eb4f90772cd0b","original_steps":17,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm2.37","target":"ii0.1.iin0.2.in2.1.","root":2138,"sha256":"27d9b68324ebae18bfeb207fc7e1f517b7dcb31965ac81fd0f72afe6a65b4430","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3syl","target":"ii0.1.ii1.2.ii2.3.i0.3.","root":205,"sha256":"28239dc87abd7910cbfd94f7d368f40a26cd81e18e0490c6ae03fe0c1a270775","original_steps":17,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"ad2antrr","target":"ii0.1.inini0.n2.n3.1.","root":3513,"sha256":"2918b374d614118e5fdb5391760abd71ade392c5c4ab06c41e07768f80a58cc7","original_steps":28,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"mp2","target":"i0.i1.ii0.i1.2.2.","root":925,"sha256":"2a39a92a8a81f55ac9fedd37a1cfc9631f3a938efd1d8455c305fbd6255a6c65","original_steps":12,"steps_saved":[0,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[],[],[7],[7],[],[],[26],[26],[14],[14],[18],[18],[18],[18],[18],[18]]},{"label":"simp23","target":"inini0.nnini1.n2.n3.n4.3.","root":1412,"sha256":"2a8b89886539d346d9667505fedc8e566fe77f9738ff0dd103edb1ec294e3bc8","original_steps":19,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"rblem2","target":"innin0.1.in0.in1.2.","root":3131,"sha256":"2a992163b7d659bf468998491fc2e4766108b67ff478a47228f11e66687f2ea9","original_steps":15,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"imbitrrid","target":"ii0.1.ii2.nii3.1.ni1.3.i2.i0.3.","root":2761,"sha256":"2aae26986ff346e307403d164f171b705026f81d38c9466f7984fadb95896384","original_steps":20,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"imim12d","target":"ii0.i1.2.ii0.i3.4.i0.ii2.3.i1.4.","root":912,"sha256":"2acab463e1554a240ded53e76c27a7a48c9026c9b3841a4765384e790c97ce5c","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"imim12","target":"ii0.1.ii2.3.ii1.2.i0.3.","root":848,"sha256":"2b01819171e9c0637dc134573ef8dfd69e7e950ead6972adafe6bea726b46562","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"com45","target":"ii0.i1.i2.i3.i4.5.i0.i1.i2.i4.i3.5.","root":3270,"sha256":"2b0c7d1b7c0994c9e7f3534d9deb5b3695b7bd314f96dd8159df9d7626778cb1","original_steps":14,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"sylc","target":"ii0.1.ii0.2.ii1.i2.3.i0.3.","root":3330,"sha256":"2b2fc359a3f49866796fb31f6a8372ca6de13ecd70eb441501ff7ff0e869ff91","original_steps":18,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mp2b","target":"i0.ii0.1.ii1.2.2.","root":3045,"sha256":"2b88b41ef8b8c857cb929c78319f9e3e93a2dc8035caef68e17e60b4083ec766","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[167],[167],[32],[32],[11],[11],[43],[43],[24],[24],[9],[9],[9],[9],[9],[9]]},{"label":"ancomd","target":"ii0.ni1.n2.i0.ni2.n1.","root":3533,"sha256":"2c1902246cfe04e2d079b9d8ca96ac9e51fbbd1b960a6b1cd016f601af134b0b","original_steps":23,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"ex3","target":"iininini0.n1.n2.n3.4.inini0.n1.n2.i3.4.","root":3481,"sha256":"2c3b0f3d66a4e97a67e2d15aa4a2d2bf193ef2f5766a8185439548be281e8346","original_steps":25,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"mt4i","target":"i0.ii1.in2.n0.i1.2.","root":2203,"sha256":"2cab131db075e43407c35e2a21c3d07f8ffbcbaf0c767b78a230bb590f8c0466","original_steps":9,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3impia","target":"iini0.n1.i2.3.inini0.n1.n2.3.","root":707,"sha256":"2ce9a40889d37a9c91ad9f26895d72501d45a463fbe975a590d8ccd2eccc121f","original_steps":37,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"nic-bijust","target":"nninni0.n0.nnninni0.n0.nnni0.n0.","root":605,"sha256":"2cfced439a34cb1c37cd3f1f4530d3dfaeb6ec1d59b50664bab7d5d66ae294f8","original_steps":32,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"ancld","target":"ii0.i1.2.i0.i1.ni1.n2.","root":3280,"sha256":"2d116910e34d1698ece3c9c36bd1221fbc75360d3f3acf436b794862158e8ae6","original_steps":16,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"com5l","target":"ii0.i1.i2.i3.i4.5.i1.i2.i3.i4.i0.5.","root":2737,"sha256":"2d954d0908ef827182cd2a15acba95a1bb64ffe7909e78adf82b93a3cb0a2ada","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"com52r","target":"ii0.i1.i2.i3.i4.5.i3.i4.i0.i1.i2.5.","root":2741,"sha256":"2dd142529964a4c3c11bbcc8cc7ea4d121f8a76000e46b491699e0d8d84635c6","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mtand","target":"ii0.n1.iini0.n2.1.i0.n2.","root":1779,"sha256":"2edd1bef3a7b9c714b3cbe1e18a1a3adbda55641345c5dbcf42a00e8a5f865ad","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"peirceroll","target":"iiii0.1.0.0.iii0.1.2.ii2.0.0.","root":2150,"sha256":"2f330ef66c161994480746b523a43738f78474e3f8fd11e10cd51eff0123d790","original_steps":27,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.64","target":"iin0.1.iin0.n1.0.","root":398,"sha256":"2f4f44c6c37dcd3c4f4a8bfb39513684fe3aca6660f75b6b2ba0199f18451ca6","original_steps":26,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mt3i","target":"in0.ii1.in2.0.i1.2.","root":1374,"sha256":"2f5f16d4b4fc32ad4b3b6bf0bf3295b1ceafbbc6d78361dfeeebb408a21e1d79","original_steps":19,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"con3d","target":"ii0.i1.2.i0.in2.n1.","root":3157,"sha256":"2fa49e3068af26a661f2fc11886bed3e8ab961fd636fdfb88e84d8e61b8d12df","original_steps":20,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm2.01da","target":"iini0.n1.n1.i0.n1.","root":376,"sha256":"30182c1a459bf676b4de8b8d4911f6d005199aa3ac505a2d859a8682dced0bd9","original_steps":25,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm3.34","target":"inii0.1.ni2.0.i2.1.","root":2298,"sha256":"30b60976d324a369a835a94939ab4ad8dc22e7b6394d069ed963084426f35df4","original_steps":30,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm3.1","target":"ini0.n1.ninn0.n1.","root":3907,"sha256":"3179123dcb0793e2e27bffb02113152743b550730e8de5eb05d1c54237a51dce","original_steps":39,"steps_saved":[7,4,8,8,7,7,9,9,10,9,9,9,9,9,9,9],"used_anchor_ids":[[6,203,295],[6,167],[6,32,33,137],[6,32,33,137],[7,23,40],[7,23,40],[90,155,180,459],[90,155,180,459],[28,45,114,183],[7,28,45,114],[11,13,14,21],[11,13,14,21],[11,13,14,21],[11,13,14,21],[11,13,14,21],[11,13,14,21]]},{"label":"pm2.21ddALT","target":"ii0.1.ii0.n1.i0.2.","root":1999,"sha256":"31a42ff54729ef7ab3d75a584f76b73fe737c7a29ee09ccc182267f8f440dd33","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"jcn","target":"i0.in1.ni0.1.","root":3075,"sha256":"31c0fdfa54ece66850b10f1d72f45e1bcb90e5859044a35e26fcd7510238a8ab","original_steps":22,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"simplld","target":"ii0.nini1.n2.n3.i0.1.","root":4076,"sha256":"32fe910537d317eee9d30b605f6d766bed5d815ee3f7fe23b3dcda7b20b2e883","original_steps":47,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"bi2.04","target":"niii0.i1.2.i1.i0.2.nii1.i0.2.i0.i1.2.","root":2797,"sha256":"335413ebb934e7daa69bb27bf1b925b4b65554d19793cf3a177ba9aed19fb5ec","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"sylibd","target":"ii0.i1.2.ii0.nii2.3.ni3.2.i0.i1.3.","root":2751,"sha256":"33b57044c4f0bad8a182085a144699b2aa1483268120e2f2e9f35c3cf3207d9e","original_steps":18,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"orcoms","target":"iiin0.1.2.iin1.0.2.","root":626,"sha256":"342f6f3886eea828e3e2fd5365e6ffbbf4dadb146a569212c5c0788eec73b2df","original_steps":33,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mpdi","target":"ii0.1.ii2.i0.i1.3.i2.i0.3.","root":1137,"sha256":"34ad78f282700ef425efb81971c6bb51dd0405f3540c7d4532150ff13a344bda","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simpll","target":"inini0.n1.n2.0.","root":143,"sha256":"34d2ff2b0377886046738b333842174f3581128739be55134fbc75a86f943fbd","original_steps":14,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"impac","target":"ii0.i1.2.ini0.n1.ni2.n1.","root":4095,"sha256":"35725a2879daf4c7d4a3fc02c0d6b67d74fa7d5bf7d2ada78a9ea59d315a5649","original_steps":45,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"dfnan2","target":"niinni0.n1.i0.n1.nii0.n1.nni0.n1.","root":2718,"sha256":"359f0a0cd1790103e2d229723e53cd1e94a2cf24f244197b25bafa035dad06ee","original_steps":20,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"biimt","target":"i0.nii1.i0.1.nii0.1.1.","root":3370,"sha256":"364fb87f0308ba4481e8a33264adb31c9bcc882cec0b49765c1d50e64a159404","original_steps":23,"steps_saved":[6,4,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167,295],[6,167],[32,33,137],[32,33,137],[7,11],[7,11],[43,90,155],[43,90,155],[24,114,183],[7,24,114],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14]]},{"label":"syl6mpi","target":"ii0.i1.2.i3.ii2.i3.4.i0.i1.4.","root":2637,"sha256":"365366d45db1041f84134075f121bcb105997630a249830838665ef31171523e","original_steps":14,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"merco1lem16","target":"iii0.i1.2.3.ii0.2.3.","root":820,"sha256":"36b44a7d9fa87a7af83e3fc1c6f5336c05d7a623b873ac527cd9d2ec2b914782","original_steps":9,"steps_saved":[0,0,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mpsylsyld","target":"i0.ii1.i2.3.ii0.i3.4.i1.i2.4.","root":1244,"sha256":"36d34e1c4bdc6f90a76cee24b37d80094a4ed9849a400b52b1df5a4d95603fb9","original_steps":17,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm3.13","target":"inni0.n1.inn0.n1.","root":1193,"sha256":"373863da6926ef6fd0d7358a0ac329f838536784ad361521b19e5f3526ae6748","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"nsyl2","target":"ii0.n1.iin2.1.i0.2.","root":2136,"sha256":"37b3809440243a6c04e8cdcda649bc181d94e3f1b2ab0021f082420a5aa55a93","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm3.11","target":"ininn0.n1.ni0.n1.","root":573,"sha256":"381fb5145a53a4af89bd70b39170493bef5b0eac4e4ca8d28d55a8fbe51995c4","original_steps":31,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"merco1lem7","target":"i0.iii1.2.1.1.","root":1463,"sha256":"38e5edcb74413e60fd04cf46c3b915c91c5d921d01d6841911d5e2a9a503b999","original_steps":20,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"intnand","target":"ii0.n1.i0.nni2.n1.","root":3467,"sha256":"3a59f1300338062d7b12c466ed7af2b2f924a7aeef0f06b021ac635b50d22a18","original_steps":23,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[7,28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"ornld","target":"i0.inii0.in1.2.nn1.2.","root":3941,"sha256":"3b172d2baf30749753ca5b7eff2d1625d16f5af70b57cb3e271ef1c295652ab2","original_steps":32,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"merco1lem17","target":"iiiii0.1.0.2.3.ii0.2.3.","root":3478,"sha256":"3c200f07f335c433689aba25d8c6e293e1e6b6de23c2398294a6519158e5f6d7","original_steps":22,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"impsingle-step21","target":"iiii0.1.2.2.ii2.1.i0.1.","root":1666,"sha256":"3c89bf041b679caa960dcd6499735a719f2864c498c9697ea59b322cbbb4e525","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ad2antlr","target":"ii0.1.inini2.n0.n3.1.","root":562,"sha256":"3cf2a42c4b3d8f7ca7a611d26202a46a9b268ac2c0c2e6a7ed6f2c2a4edbc270","original_steps":31,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"jarr","target":"iii0.1.2.i1.2.","root":95,"sha256":"3de59e9eb2dcb0be505e90ae11ec11e62ce4b92236f11ddec1c67237bbe46fc6","original_steps":10,"steps_saved":[1,1,2,2,1,1,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[65],[65],[6,35],[6,35],[23],[23],[105,459],[105,459],[28,43],[28,43],[11,32],[11,32],[11,32],[11,32],[11,32],[11,32]]},{"label":"3an1rs","target":"iininini0.n1.n2.n3.4.ininini0.n1.n3.n2.4.","root":4107,"sha256":"3e2038cef91b1416bba6d02c710345720fc4c3f8f238d9b6aefde0ef7d02199b","original_steps":42,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"nsyld","target":"ii0.i1.n2.ii0.i3.2.i0.i1.n3.","root":2787,"sha256":"3e7f581743e04e10d584fcff4a91ef38b729bfcfe1d7de6fb77e99da09434bb7","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.61ii","target":"iin0.in1.2.ii0.2.ii1.2.2.","root":3264,"sha256":"3f32a44217f472bceb1f2ad73f934c6332d9eb18daf35bf385a24349778a123d","original_steps":63,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[7,28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"notnotd","target":"ii0.1.i0.nn1.","root":74,"sha256":"3f45096fe053eea2efa9dfb8c3b96c58a761e46199b585098ab3849d5f196295","original_steps":9,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"biort","target":"i0.nii0.in0.1.niin0.1.0.","root":3826,"sha256":"3f809043b701d91728b8ddbea68052c71eb4f2025cf062b627d766b734468f45","original_steps":37,"steps_saved":[6,2,7,7,4,4,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,40,295],[6],[6,33,117,137],[6,33,117,137],[7,23,40],[7,23,40],[61,90,155,459],[61,90,155,459],[28,41,114,183],[7,28,41,114],[11,13,14,24],[11,13,14,24],[11,13,14,24],[11,13,14,24],[11,13,14,24],[11,13,14,24]]},{"label":"anmp","target":"i0.iinn0.1.1.","root":1963,"sha256":"3fb6fb188f19aae6fac78de7ad6fdb52343bce9d7809fe2afa86715e5b3767c0","original_steps":15,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"com4l","target":"ii0.i1.i2.i3.4.i1.i2.i3.i0.4.","root":3592,"sha256":"401df3d0564a4b188ad35f1b54a58d9ff254474840ecffe14b37f8bf4dfbe0de","original_steps":21,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"anabss5","target":"iini0.nni0.n1.2.ini0.n1.2.","root":3744,"sha256":"41380c38af4f7a1bfd1759f1b5ba944577ea70229ac933a0660a3278c2a3d8e8","original_steps":40,"steps_saved":[6,4,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167,295],[6,167],[32,33,137],[32,33,137],[7,11],[7,11],[43,90,155],[43,90,155],[24,114,183],[7,24,114],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14]]},{"label":"ancoms","target":"iini0.n1.2.ini1.n0.2.","root":2660,"sha256":"42bf33c9b0e08b90c8cf2de4b562f8c75bcbd9e44f2cdd8e224ccba03391b816","original_steps":21,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simp13","target":"inininini0.n1.n2.n3.n4.2.","root":2605,"sha256":"4303413b249657d4d7efa38347d4789b1ecf63f8b74bf9c5df98e31e43ed1f83","original_steps":20,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"animorrl","target":"ini0.n1.in1.2.","root":841,"sha256":"44027c601e76d55c9bea2e2fc1f496ca0e3ec30195d3147aee22c4271f3c3b1e","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ad4ant123","target":"iinini0.n1.n2.3.ininini0.n1.n2.n4.3.","root":4051,"sha256":"44c3525fb485c7b1a9d9ca23d315995c4f0fe96a010441ef62287e72903b8c64","original_steps":47,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"com5r","target":"ii0.i1.i2.i3.i4.5.i4.i0.i1.i2.i3.5.","root":2736,"sha256":"45070bafed5caca1724859521e8faa9f64851e0db7509f81d82932278f1a513f","original_steps":14,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"loowoz","target":"iii0.1.i0.2.ii1.0.i1.2.","root":801,"sha256":"4527a24bbc1fcc6f72935b50557fecc369d09466bc9b0d6a83a5192194fd7751","original_steps":8,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"animorl","target":"ini0.n1.in0.2.","root":875,"sha256":"45794b4c2576e8e364293182b9b8529eaf37eb1d0df84f13fd7180d386343c03","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"imdistanri","target":"ii0.i1.2.ini1.n0.ni2.n0.","root":4114,"sha256":"458941f423202df5339500e4b09ead5bc56de26437612eb9e49a69b14a9eec84","original_steps":49,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"simprld","target":"ii0.ni1.nni2.n3.i0.2.","root":3516,"sha256":"45ede76d5b2cce0c4f6329dc4fbee7b7ac71503f269b5691cd32194015c86436","original_steps":22,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"syl11","target":"ii0.i1.2.ii3.0.i1.i3.2.","root":228,"sha256":"4702742d85940387322e22e111f410c1399baeeaf05560978ae56e8111ca5aec","original_steps":18,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mtbir","target":"in0.inii1.0.ni0.1.n1.","root":3621,"sha256":"47234b1975cae76faa11dec6803ba7c43209fb6651dcc5bd360bfde63e26bd73","original_steps":29,"steps_saved":[6,4,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167,295],[6,167],[32,33,137],[32,33,137],[7,11],[7,11],[43,90,155],[43,90,155],[24,114,183],[7,24,114],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14]]},{"label":"an3","target":"inini0.n1.nni2.n3.ni0.n3.","root":4087,"sha256":"472d2173ff367be42fea2f0a369ec142a4c95accf057a29fcad865c91def9c4a","original_steps":44,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"impbid21d","target":"ii0.i1.2.ii3.i2.1.i3.i0.nii1.2.ni2.1.","root":2859,"sha256":"47322d84ff5f6d20815ea05b8e295162ee712de032782dbbaeda8caa593b97b5","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"jaod","target":"ii0.i1.2.ii0.i3.2.i0.iin1.3.2.","root":2916,"sha256":"47ec22fa1b73b49e749f0ae81335c4222a7cc734dbcf518c803a60e947ca3f6f","original_steps":36,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"anabsi5","target":"ii0.ini0.n1.2.ini0.n1.2.","root":1771,"sha256":"4813ab899c9d9f81d57c3b4cd0984422401d4c6754784fef923c12af358f1ee7","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3adantl3","target":"iinini0.n1.n2.3.ininini0.n1.n4.n2.3.","root":3779,"sha256":"482f7360ea5234d694e80ddd9b8f4ddb83ab03ae6e8d3ee781461638fe28c50b","original_steps":29,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"nbior","target":"innii0.1.ni1.0.in0.1.","root":3583,"sha256":"487504a5fdaba57433ba595726c4447d63351af90a702882d63bfd663bd2b349","original_steps":28,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"simplbi","target":"inii0.ni1.n2.nini1.n2.0.i0.1.","root":347,"sha256":"48b52ad33cb0e5ae54a0bf8d57b33fac02efbf2a4aba5a7b9c47b57d86f3dc61","original_steps":24,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"con2d","target":"ii0.i1.n2.i0.i2.n1.","root":1367,"sha256":"48d9b4324c02858b87a57cf5743e57050591a208c8b8c6d29da663058ec467b4","original_steps":19,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simp3r","target":"inini0.n1.nni2.n3.3.","root":141,"sha256":"495c84336bd9846bea3d7ce6b3066e174158b67dae588cdbf9bfa7a8c08c5df4","original_steps":14,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"3syld","target":"ii0.i1.2.ii0.i2.3.ii0.i3.4.i0.i1.4.","root":1081,"sha256":"49c7abe96111262243e5d27410dae7e0a0b666a0e8a161d0e256d16cad0f6a54","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mercolem5","target":"i0.ii0.1.i2.i3.1.","root":164,"sha256":"49ef5019187ad56e21a49fb8e0a98f6b2e7931062b8e7fe25482fae8a3649a8c","original_steps":16,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"syl9r","target":"ii0.i1.2.ii3.i2.4.i3.i0.i1.4.","root":3279,"sha256":"4ab199af807026f725dc728c2a75a464eb7556f1b7433dc86627bd656eaae6ab","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3mix2d","target":"ii0.1.i0.inin2.1.3.","root":37,"sha256":"4af679ea8585bbc1335803107205961729b966a55fff5292b4034e7aec1e52db","original_steps":12,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"simprll","target":"ini0.nnini1.n2.n3.1.","root":2594,"sha256":"4b19d4d4c8efcb5146f718bc9d1fcf348bb80b46dbb6d740610d619d68be2127","original_steps":18,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm2.61d1","target":"ii0.i1.2.iin1.2.i0.2.","root":681,"sha256":"4bf9243dfd2f16d8349f6394b83eb93ecd67259e34429a09925411a6060752d9","original_steps":36,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"merlem10","target":"ii0.i0.1.i2.i0.1.","root":863,"sha256":"4c34719c8b42806435c4665b00c20e3aeb75df1b086a6bc1b42a028b7162beb3","original_steps":10,"steps_saved":[5,0,5,5,0,0,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[40],[],[117],[117],[],[],[61],[61],[41],[41],[24],[24],[24],[24],[24],[24]]},{"label":"intnanrd","target":"ii0.n1.i0.nni1.n2.","root":3912,"sha256":"4dc52fc86ee8c3e865e536580e5961c7cdf5a2b15b726d4180a66ff69f399f95","original_steps":34,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"syldbl2","target":"iini0.n1.i1.2.ini0.n1.2.","root":2768,"sha256":"4ea9a77d89569f9a8c87e739e5c1c7b67c643af97f876ab7867278137b09ea04","original_steps":18,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpdan","target":"ii0.1.iini0.n1.2.i0.2.","root":399,"sha256":"4efc7285330a7814826347b01c705d0b3d50216ed44518715f8cdf8180585f28","original_steps":26,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"3simpc","target":"inini0.n1.n2.ni1.n2.","root":3655,"sha256":"4f03476b4b9a6f9858cef9ab0206c84580d84df5ca331186958327e5a1102ab3","original_steps":29,"steps_saved":[4,2,6,6,2,2,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[7,33,137],[7,33,137],[7],[7],[26,90,155],[26,90,155],[14,114,183],[7,14,114],[13,14,18],[13,14,18],[13,14,18],[13,14,18],[13,14,18],[13,14,18]]},{"label":"anabss3","target":"iinini0.n1.n1.2.ini0.n1.2.","root":3661,"sha256":"4f3fd0ab035feb8e00b7590c804f4dbb974cf3150953e387e881c594f51bc22f","original_steps":38,"steps_saved":[4,2,7,7,3,3,7,7,6,5,7,7,7,7,7,7],"used_anchor_ids":[[6,295],[6],[6,33,40,137],[6,33,40,137],[7,23],[7,23],[5,90,155,459],[5,90,155,459],[7,28,114,183],[7,28,114],[11,13,14,17],[11,13,14,17],[11,13,14,17],[11,13,14,17],[11,13,14,17],[11,13,14,17]]},{"label":"con3rr3","target":"ii0.i1.2.in2.i0.n1.","root":3190,"sha256":"4f697aff0b513b48ad196a8951a96fa434115a895b2d9b3453514041885c87f5","original_steps":30,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"syl6ci","target":"ii0.i1.2.ii0.3.ii2.i3.4.i0.i1.4.","root":2777,"sha256":"4fd8b85ec775bd4d37fb4e43396090e39ecf0033d5b7f09fabc9f05ba6f7ec53","original_steps":16,"steps_saved":[1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"sylnibr","target":"ii0.n1.inii2.1.ni1.2.i0.n2.","root":3886,"sha256":"50d3f6e95fa0281f34b460491191e90d93d401002aca369254af1cea32a76dcf","original_steps":36,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"biidd","target":"i0.nii1.1.ni1.1.","root":3393,"sha256":"515f61c24ee9d2090fbce93d9a476f709c4da936b111ed74fe08ce69cdcaf606","original_steps":14,"steps_saved":[5,2,4,4,3,3,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[167,203,295],[167],[32,33],[32,33],[11,40],[11,40],[43,90,180],[43,90,180],[24,45,114],[24,45,114],[9,13,21],[9,13,21],[9,13,21],[9,13,21],[9,13,21],[9,13,21]]},{"label":"mpand","target":"ii0.1.ii0.ini1.n2.3.i0.i2.3.","root":2791,"sha256":"516215404573eab1ff131913bc4b224b125a86ad0c9eb7233a1959177fad0014","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl2imc","target":"ii0.1.ii2.3.ii1.i3.4.i2.i0.4.","root":1025,"sha256":"518c5343effb30467d40b222b60484c4bf8302768c89c99c986744d86c8a9afc","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simpl3l","target":"ininini0.n1.nni2.n3.n4.2.","root":271,"sha256":"519656d4c64c41e2adfd4cdd8bf6e803dc6850720bb85d6a7c1a3518ff00a801","original_steps":20,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"jad","target":"ii0.in1.2.ii0.i3.2.i0.ii1.3.2.","root":2922,"sha256":"519a4308d6d6e72e78b7fb535f4fd36888353640e0502956baf51908b3430da0","original_steps":38,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm4.8","target":"niii0.n0.n0.nin0.i0.n0.","root":2769,"sha256":"519dac93c0a4c4e04ba8b3be01bb1e0098b6913f1767d89e36b2f145ccfe25c3","original_steps":18,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"mpbiri","target":"i0.ii1.nii2.0.ni0.2.i1.2.","root":1506,"sha256":"5259a02da6817b018fd8e65cdbba00fec08999d898c3f1df6f9337deb864137d","original_steps":21,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"nsyl3","target":"ii0.n1.ii2.1.i2.n0.","root":1438,"sha256":"53913dd4165f707ec1cd52d0f70b4e330d401d3972e67aa278618b2d303e828b","original_steps":20,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"stoic3","target":"iini0.n1.2.iini2.n3.4.inini0.n1.n3.4.","root":2664,"sha256":"53e6db6574c8816211ec93686f2c20831b0de62fd30085d585d02bfa2767b1e1","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.04","target":"ii0.i1.2.i1.i0.2.","root":66,"sha256":"541a2e8a2c2eccc458eeb620e082700ea94125f250726b0bd622d08e6f63b654","original_steps":11,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"jao1i","target":"ii0.i1.2.iin2.0.i1.2.","root":509,"sha256":"549183142606bb81e47f1d77a1fcc40d69171cecd7b35afd4411e7930b2ddc44","original_steps":29,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mp3an3","target":"i0.iinini1.n2.n0.3.ini1.n2.3.","root":404,"sha256":"54b14df7f370d8315604f5799732fef4b022b41a59002cefe73162e17056bd0e","original_steps":26,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"biimtrdi","target":"ii0.nii1.2.ni2.1.ii2.3.i0.i1.3.","root":3581,"sha256":"555abe3fce2d370f5a8203464e4c782015a50002b67509b60e300a99270e505d","original_steps":28,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm5.1im","target":"i0.i1.nii0.1.ni1.0.","root":2328,"sha256":"56684eed03e3f361857cab5cb6d5dfdfd5d94b3e53b1e3687d49afa0918620f8","original_steps":21,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm2.61d","target":"ii0.i1.2.ii0.in1.2.i0.2.","root":2441,"sha256":"56871b83b7c9cf3fd0cc811b0c1e2f1768be3fb4c375226e759431dcb31ce2d6","original_steps":30,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm4.64","target":"niiin0.1.in0.1.niin0.1.in0.1.","root":3473,"sha256":"56953e5277284a1e3ba721360d05aea16d8562fe7b7e088bc5e0717ee3366f95","original_steps":29,"steps_saved":[7,4,6,6,5,5,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,203,295],[6,167],[32,33,137],[32,33,137],[7,40],[7,40],[90,155,180],[90,155,180],[45,114,183],[7,45,114],[13,14,21],[13,14,21],[13,14,21],[13,14,21],[13,14,21],[13,14,21]]},{"label":"bijust","target":"niinii0.1.ni1.0.nii0.1.ni1.0.ninii0.1.ni1.0.nii0.1.ni1.0.","root":3402,"sha256":"5789efc928740574fd41e4702a800278f3e8cfa32e3490ebb4557b9c936889a2","original_steps":21,"steps_saved":[5,2,4,4,3,3,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[203,295],[167],[32,33],[32,33],[40],[40],[90,180],[90,180],[45,114],[45,114],[13,21],[13,21],[13,21],[13,21],[13,21],[13,21]]},{"label":"merlem7","target":"i0.iii1.2.3.iii2.4.in3.n1.3.","root":3874,"sha256":"578f31f939575ae1f002c351ffe1997e3c981aa6b4d2d36b66c93ca393c1a962","original_steps":37,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[7,28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"mt3d","target":"ii0.n1.ii0.in2.1.i0.2.","root":2222,"sha256":"57c8cafd1e41a1dd85281546ef0946fb0c237db914be99406c4c041b08858492","original_steps":14,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simplll","target":"ininini0.n1.n2.n3.0.","root":1065,"sha256":"5800666a9b74d5ae56a4340570968bb4591405f18e9377a846639c896690e6ad","original_steps":15,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm3.42","target":"ii0.1.ini2.n0.1.","root":1260,"sha256":"582778b9fce1db2f3fbf8ee207df814b39921214635ce53ed41b1cb3a7354829","original_steps":17,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.48","target":"inin0.1.in0.n1.","root":1210,"sha256":"58cf8fab315e2a61b7880f5d6fa41475244e916736352ee2c9907e197e640b9f","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simplrd","target":"ii0.nini1.n2.n3.i0.2.","root":3441,"sha256":"58d0a0f296d26c1f4f8e3deb6ce6b5835535aef98973af03e51c296aa70438d1","original_steps":24,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"impt","target":"ii0.i1.2.ini0.n1.2.","root":2315,"sha256":"5974bd81a3aae87503b2e9758d29668a91673a8b64569e3da7ec9f5232d9f65a","original_steps":37,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"anim2d","target":"ii0.i1.2.i0.ini3.n1.ni3.n2.","root":4043,"sha256":"59ef0d70553097b4d758ab53464e3382bcea7e11de768a17787211513b0610e9","original_steps":30,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.32","target":"iinin0.1.2.in0.in1.2.","root":2153,"sha256":"5a8673803f24a436a3379fb5b676bfa8da8bfebbb1a86454ecce67027c62ec99","original_steps":28,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl2im","target":"ii0.1.ii2.3.ii1.i3.4.i0.i2.4.","root":1128,"sha256":"5ad58642cd7cd79e387211cae9361e8ddc486706ef72018ad39c17da16fddcfa","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpisyl","target":"ii0.1.i2.ii1.i2.3.i0.3.","root":937,"sha256":"5b1b6544b0eaecbc9848e3db3739b7d617766e72b955d655549bf0c58f521e30","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.73","target":"ii0.1.iinin0.1.2.in1.2.","root":4137,"sha256":"5b51bbac1e0efbc97be955d888d169f85ab10f8bd19655fbc308beab4d8af3f0","original_steps":59,"steps_saved":[6,4,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167,295],[6,167],[32,33,137],[32,33,137],[7,11],[7,11],[43,90,155],[43,90,155],[24,114,183],[7,24,114],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14]]},{"label":"pm3.35","target":"ini0.ni0.1.1.","root":3451,"sha256":"5bf594de5f7a4211332313dfa9bdd286b16971417bc4c89c48ac0dfb4f3cd083","original_steps":17,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm3.43i","target":"ii0.1.ii0.2.i0.ni1.n2.","root":3337,"sha256":"5c7a973b05ebae4024e083861289a239ab31beba720022f49009a044c10a695e","original_steps":18,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"sylancl","target":"ii0.1.i2.iini1.n2.3.i0.3.","root":1794,"sha256":"5c86e7ca0b5f4e1ba17c7ed7d27126bd50911b9695c0d64c9c5ce0bd225c006d","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.67","target":"iiin0.1.1.i0.1.","root":933,"sha256":"5da8fda60de574376a3407f235b2d64b0eb992f81874679cceb9e26f3c621d8f","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mt2i","target":"i0.ii1.i2.n0.i1.n2.","root":448,"sha256":"5dd132f77ac57027638863d890c9da4fc5757293ef224d6a7c93c99eda7e8344","original_steps":27,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"mpan2","target":"i0.iini1.n0.2.i1.2.","root":3680,"sha256":"5df84e6e159e4ee22c8c150da6c3770049bffccaa0ab5ca475489f89915a04c6","original_steps":29,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"jccil","target":"ii0.1.ii1.2.i0.ni2.n1.","root":3914,"sha256":"5e18704b7b50e6c9a4112c8008c3d3f61dc6647fb7831ab58db55bf5a24b3071","original_steps":41,"steps_saved":[6,2,6,6,3,3,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,40,295],[6],[33,117,137],[33,117,137],[7,40],[7,40],[61,90,155],[61,90,155],[7,41,114,183],[7,41,114],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24]]},{"label":"jctil","target":"ii0.1.i2.i0.ni2.n1.","root":440,"sha256":"5e9454e0b37bcef1c12c00dd4735064798fde9ce08110abc2d2b5780eb45ade4","original_steps":27,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"minimp","target":"i0.ii1.2.iii3.1.i2.4.i1.4.","root":869,"sha256":"600557011c73efbbe7c699ef28d3eb10cc26cda586fc8d77aee6a2e0c961c6e0","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"anidms","target":"iini0.n0.1.i0.1.","root":2037,"sha256":"600ee3ba02922e5ca3dcc0a22c511355c1c4862dd40a22c0b76dca86e474dddd","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"biimprd","target":"ii0.nii1.2.ni2.1.i0.i2.1.","root":4165,"sha256":"6075e4be3a236416e362d243718749119f4d9ff6b2ac7fc00ec3086a54819ef0","original_steps":63,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[7,28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"ja","target":"iin0.1.ii2.1.ii0.2.1.","root":2191,"sha256":"617a7ef690ae8dac6df343769274c12a2b78d949492f7e6e8d7d2422f011f7a3","original_steps":36,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mtoi","target":"in0.ii1.i2.0.i1.n2.","root":2139,"sha256":"627a8d56e5825d4e1d7bade3e5de3eb31fea756ed49afe8b777f26099cdd0c8e","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mt4","target":"i0.iin1.n0.1.","root":1124,"sha256":"62a9e2443e68b006812112959322d199626e4b0f4b292e85969d755431daf79e","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"merlem12","target":"iii0.inn1.1.2.2.","root":3266,"sha256":"62afaac464544a773d8f194dc070accb8816e01be9926b9489779f15105b01b7","original_steps":12,"steps_saved":[4,2,4,4,2,2,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[167,295],[167],[32,33],[32,33],[11],[11],[43,90],[43,90],[24,114],[24,114],[9,13],[9,13],[9,13],[9,13],[9,13],[9,13]]},{"label":"syl3c","target":"ii0.1.ii0.2.ii0.3.ii1.i2.i3.4.i0.4.","root":1018,"sha256":"62e3987313d7f72607f20ce71327a6622df4badc9936211197a30be08cd53bf8","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"con1","target":"iin0.1.in1.0.","root":75,"sha256":"638869438210b211d740a15fbf3232f462351652a746f1a5c98143b7d7f3593b","original_steps":10,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"intnanr","target":"in0.nni0.n1.","root":3456,"sha256":"64089a83ab18023298e0554aafa324bde107a18acae94dba6b5d9e1d1886970d","original_steps":22,"steps_saved":[4,2,4,4,0,0,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[65,295],[65],[33,35],[33,35],[],[],[90,105],[90,105],[43,114],[43,114],[13,32],[13,32],[13,32],[13,32],[13,32],[13,32]]},{"label":"sylib","target":"ii0.1.inii1.2.ni2.1.i0.2.","root":282,"sha256":"6489f6a6c19c95cbf011d6d4bb1878d7d22a6b2c9fe33fcfe2d933d0db575fab","original_steps":21,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"3orel13","target":"inin0.nn1.iinin0.2.1.2.","root":4147,"sha256":"65688b20d6be625db6c8cba4f34ff38927834daf594b34657c268f7ea7cfb836","original_steps":55,"steps_saved":[4,2,6,6,2,2,6,6,5,4,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[33,40,137],[33,40,137],[7],[7],[5,90,155],[5,90,155],[7,114,183],[7,114],[13,14,17],[13,14,17],[13,14,17],[13,14,17],[13,14,17],[13,14,17]]},{"label":"simplr","target":"inini0.n1.n2.1.","root":224,"sha256":"65bbdfd8dde68cb990c6dd43052400088c25b3020d407f1c8cd48ff0efb6a0ef","original_steps":17,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"biimtrrid","target":"inii0.1.ni1.0.ii2.i0.3.i2.i1.3.","root":1033,"sha256":"662814e534325dcb99c4adc3932b6db16faf7c3932576edadc33ce1e23e152d8","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"impbid2","target":"ii0.1.ii2.i1.0.i2.nii0.1.ni1.0.","root":402,"sha256":"6686df893a2e33896a7441ac6b6a976b77492c2d88bf74b2b2e1439a2e7a447c","original_steps":26,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"animorr","target":"ini0.n1.in2.1.","root":1896,"sha256":"6758f6b0cfd329135c17603f5338de077141d94aca83955067d862a4b4cc8352","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"rb-ax2","target":"innin0.1.in1.0.","root":126,"sha256":"677f03061b6cfd2f35adeaa24d25d0baff6596fc273b41b89c74552440e519e1","original_steps":13,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"3anim3i","target":"ii0.1.inini2.n3.n0.nini2.n3.n1.","root":3898,"sha256":"679d17a7a22ec154b20a57790c1552de28b58f2afae3db4ad0261dc5c14ef4b5","original_steps":27,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"imim1d","target":"ii0.i1.2.i0.ii2.3.i1.3.","root":802,"sha256":"67cbc444fd901fcd08d2326c85cb56e2350f33a6e4766f2eeed4d5a68cf32e6c","original_steps":7,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl5d","target":"ii0.i1.2.ii0.i3.i2.4.i0.i3.i1.4.","root":852,"sha256":"6834f2b9179826d30dfe19035fdbb0b0993aa480538a0858db70fe3813f948d7","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpbii","target":"i0.ii1.nii0.2.ni2.0.i1.2.","root":3995,"sha256":"6a8654bd484ef6cbfc426d2bc4c1b1d656fe4d4cac02c161635bbbdf0040f8b9","original_steps":49,"steps_saved":[8,6,8,8,6,6,7,7,9,8,7,7,7,7,7,7],"used_anchor_ids":[[6,107,167,295],[6,107,167],[32,33,38,137],[32,33,38,137],[7,11,30],[7,11,30],[43,90,155,459],[43,90,155,459],[24,25,114,183],[7,24,25,114],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14]]},{"label":"luklem3","target":"i0.iiin0.1.2.i3.2.","root":1014,"sha256":"6a9241eea30dc12b32e099fe4bb7aff9eb5da48020c4a677762353c3e59cd591","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm3.2ni","target":"in0.in1.nin0.1.","root":619,"sha256":"6b58c799ebeec57e4b115cd4a73a8cb3e304c3b6003f3aa69c9b8100d509d3bc","original_steps":33,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"jctir","target":"ii0.1.i2.i0.ni1.n2.","root":2336,"sha256":"6be3815a8fd2e09aa8883ea7e73c7ca13fec9eab17b75cede724590f1e622f56","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simpllr","target":"ininini0.n1.n2.n3.1.","root":1366,"sha256":"6be4c4fd6d8801da2190acbab2eddc347ed6a0f88704aa0e63724953fc0ab1bb","original_steps":18,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"anc2l","target":"ii0.i1.2.i0.i1.ni0.n2.","root":2337,"sha256":"6bf1629bec6af61978e67724817c1b1e3de5feeb9ee0ca0f5187e2d532102c60","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.01d","target":"ii0.i1.n1.i0.n1.","root":2006,"sha256":"6ca52adb4ab2ab0a636bc2e43aa7ddbc487f92fed4cafcec390c89a5cadc0043","original_steps":16,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"sylibr","target":"ii0.1.inii2.1.ni1.2.i0.2.","root":2466,"sha256":"6ccbdafc33b8cc9b3a3c2d2a23ee54b6a2002de7d26c986a7791578ba53854d5","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"anim1d","target":"ii0.i1.2.i0.ini1.n3.ni2.n3.","root":2665,"sha256":"6cd46737b8bde5cfc2084cc97079e6a19a39277c6255f220a3946e7cfb02585b","original_steps":28,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"jcai","target":"ii0.1.ii0.i1.2.i0.ni1.n2.","root":2942,"sha256":"6dcbe25173e37514ac13a8c7751abf19c114a1729db063576894ec5d02b4137f","original_steps":35,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"con2","target":"ii0.n1.i1.n0.","root":1871,"sha256":"6de6be6b86be605a0e0526b7f68d9de97a78e482fc7f941dacdc5c6a56e506f2","original_steps":17,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3simpa","target":"inini0.n1.n2.ni0.n1.","root":3706,"sha256":"6ee28c8643cf915c7047c8f397168b959e566232409dae0cd6fa9742b8f43e02","original_steps":33,"steps_saved":[4,2,6,6,2,2,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[7,33,137],[7,33,137],[7],[7],[26,90,155],[26,90,155],[14,114,183],[7,14,114],[13,14,18],[13,14,18],[13,14,18],[13,14,18],[13,14,18],[13,14,18]]},{"label":"nic-isw1","target":"inni0.n1.nni1.n0.","root":2663,"sha256":"6f8c8f6e4c65982b387c0b5d2084753d293b46b9c20571df36ff3dada8aac9f4","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"orim2d","target":"ii0.i1.2.i0.iin3.1.in3.2.","root":3362,"sha256":"6fa58fe66cf3952eaa91fda5eb7a4a8671bae57ef3cfbb92a00db6cf0ae3f6e7","original_steps":16,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"merlem2","target":"iii0.0.1.i2.1.","root":1843,"sha256":"703d1b4c03bc54533ca604efff73f84d240417449c88b240bfae73b987ef27ed","original_steps":12,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"3simpb","target":"inini0.n1.n2.ni0.n2.","root":2259,"sha256":"7048bc457ab91e7ea5a210b91a03c8e4c365de9eb16fcc7ab3acb924bf1817ec","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.85","target":"iiin0.1.in0.2.in0.i1.2.","root":139,"sha256":"7122daf2d79f15619ec649e57e68a069916217941b3f9903039df3494f6ea1d1","original_steps":14,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"merco1lem8","target":"i0.ii1.i1.2.i1.2.","root":791,"sha256":"71258eeea8210d7811d5f15d2422ea370420f9d0efb9617ceebb0fa6f90d5a2e","original_steps":6,"steps_saved":[5,0,5,5,0,0,5,5,5,5,5,5,5,5,5,5],"used_anchor_ids":[[40],[],[117],[117],[],[],[61],[61],[41],[41],[24],[24],[24],[24],[24],[24]]},{"label":"pm3.21","target":"i0.i1.ni1.n0.","root":3382,"sha256":"72209275947044caf7a4ca41be14993170d35a33b3801ff4ac9e60d9581bfe83","original_steps":19,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"ifpor","target":"iinni0.n1.nin0.n2.in1.2.","root":874,"sha256":"72618e77256179624f19b595c98c2d6aec149a8ce21b780db4a91817debc400c","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simp3l","target":"inini0.n1.nni2.n3.2.","root":3702,"sha256":"739a175d921455cb1ddeb522ade11bfb31ace9bfde1a715f97babfd9bfb746f9","original_steps":28,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"mercolem4","target":"ii0.i1.2.iii0.3.2.i4.i1.2.","root":3230,"sha256":"744b8f9fb23df2021cf489b3fd1b45141265c3b417c4fdd835fb42381eaf5fe8","original_steps":31,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"mtbiri","target":"in0.ii1.nii2.0.ni0.2.i1.n2.","root":3778,"sha256":"74d2602328b2a3b50ba9b919133a26b1b585d850ba05a2514f720a0fc5e080d0","original_steps":32,"steps_saved":[6,4,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167,295],[6,167],[32,33,137],[32,33,137],[7,11],[7,11],[43,90,155],[43,90,155],[24,114,183],[7,24,114],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14]]},{"label":"olcnd","target":"ii0.in1.2.ii0.n2.i0.1.","root":1554,"sha256":"759dd8ce23a8f8491cdbbc763725669e325da00f8908b95fbfba99781ba740e7","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"bijust0","target":"nii0.0.ni0.0.","root":566,"sha256":"771a1b20bafb8ab512f9a88f699c77438c77553bb57bdc6f3897ac870b7816ad","original_steps":31,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm5.21","target":"inin0.nn1.nii0.1.ni1.0.","root":3894,"sha256":"7764313591635e10a5c208b587c6106c605d4289772375454db3a96deebd00fc","original_steps":33,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"jcnd","target":"ii0.1.ii0.n2.i0.ni1.2.","root":3558,"sha256":"785cb376d684a2a8211679f3ac8b9f54ed23131a22282aa28c48ba64717ba6bb","original_steps":29,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"intnan","target":"in0.nni1.n0.","root":77,"sha256":"7868a9609a2fc854db038b46c19cd8898de65e2409810d1466516c70fe1a7b98","original_steps":10,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"sylbid","target":"ii0.nii1.2.ni2.1.ii0.i2.3.i0.i1.3.","root":1202,"sha256":"789416f9acfec4d58490ae642177b6041dadfd56cbfe75c04a43d59717250e5c","original_steps":16,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simplrl","target":"inini0.nni1.n2.n3.1.","root":1478,"sha256":"78d6b12b9b0d125f59b23cf03d9c17b2a8bcf467ec8944a3d4b041a36d05140e","original_steps":20,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"ancl","target":"ii0.1.i0.ni0.n1.","root":913,"sha256":"7aa78f1f4e11417e3f5710887c8648961c14861e234fb10971f44ae3a3be9797","original_steps":12,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"sylan","target":"ii0.1.iini1.n2.3.ini0.n2.3.","root":3604,"sha256":"7b3ebede71e173bc5a537ebda3a21fbdb055fe4b1d9e1ffb7b90720570db00ee","original_steps":32,"steps_saved":[4,2,6,6,2,2,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[7,33,137],[7,33,137],[7],[7],[26,90,155],[26,90,155],[14,114,183],[7,14,114],[13,14,18],[13,14,18],[13,14,18],[13,14,18],[13,14,18],[13,14,18]]},{"label":"pm5.5","target":"i0.niii0.1.1.ni1.i0.1.","root":2566,"sha256":"7b5821d3845b82a4b2c7207de886bbbaaad87f08123689287544195deac178ce","original_steps":36,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"4syl","target":"ii0.1.ii1.2.ii2.3.ii3.4.i0.4.","root":3524,"sha256":"7b7817a57308d2e2b9b371ddb09e8f39043b411781664e64271aec5dd7e6e300","original_steps":18,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"bicom1","target":"inii0.1.ni1.0.nii1.0.ni0.1.","root":3933,"sha256":"7bf329f9ec0fdb292091a2d942fd7ae7cdb34fd4cbdec32ca501465f479feb48","original_steps":39,"steps_saved":[6,2,6,6,3,3,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,40,295],[6],[33,117,137],[33,117,137],[7,40],[7,40],[61,90,155],[61,90,155],[41,114,183],[7,41,114],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24]]},{"label":"jaoi2","target":"iiin0.nin0.n1.2.iin0.1.2.","root":3334,"sha256":"7c915fa20d7ade859a720e7e8a3de733cb282c4489f30c91465cae511368277f","original_steps":20,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.45","target":"inin0.1.n0.","root":110,"sha256":"7cbce49eb277980cd9107e7fca003e2818e87769aa64f28c9e535e3d2307cc9c","original_steps":11,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"ad5ant123","target":"iinini0.n1.n2.3.inininini0.n1.n2.n4.n5.3.","root":336,"sha256":"7e736650689b4a46cd7e1c96f4a4c1d4387b67f8cb2e2f6273ee8f9928c9a765","original_steps":23,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm2.86","target":"iii0.1.i0.2.i0.i1.2.","root":838,"sha256":"7e93e43b6b26731168d6c7629f95b97f275c456031d6bcf948468addee7baeb6","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"merco1lem10","target":"iiiii0.1.2.i3.2.0.i4.0.","root":3448,"sha256":"7ea9b58a72f70dc9fbc94b9e5a2283ffe3ef07159ab9326a857d0ebe75c6a923","original_steps":27,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"mt2d","target":"ii0.1.ii0.i2.n1.i0.n2.","root":2445,"sha256":"80450f2f58d7fabb923f8de36ef1b24666ecd48c73f144c8c2dd753db9f74cfc","original_steps":30,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.61d2","target":"ii0.in1.2.ii1.2.i0.2.","root":699,"sha256":"80b6febf4a3bff5cdd662a988d23a8987e298159a167cc78b17799a381123a11","original_steps":37,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"sylancom","target":"iini0.n1.2.iini2.n1.3.ini0.n1.3.","root":3808,"sha256":"8122137f90b94c02df023ca067387f23fa7d54ee9e17fff1f76ec5aaf57c5c4e","original_steps":43,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"merco1lem14","target":"iiii0.1.1.2.i0.2.","root":133,"sha256":"8136302ec1d82da8c7f483dee8a1b812e3f6a90310f14f681c3d61dffd2f2f06","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[167],[167],[32],[32],[11],[11],[43],[43],[24],[24],[9],[9],[9],[9],[9],[9]]},{"label":"pm3.14","target":"iinn0.n1.nni0.n1.","root":3148,"sha256":"815fc583202cf7b0aada0ea1790a82f748e5239195a2d7e1e3d47ac01a5182da","original_steps":15,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"olcs","target":"iiin0.1.2.i1.2.","root":800,"sha256":"82aac4267adcc1c58db8a9be728a797eb7420a50def5624a21dd3e8c331ca101","original_steps":7,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm3.22","target":"ini0.n1.ni1.n0.","root":3175,"sha256":"84286f94ce3a3e3edb3fe870ad251340f12e5691597c1c4d0858afa26f3a87bd","original_steps":19,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm3.4","target":"ini0.n1.i0.1.","root":910,"sha256":"85211103b31dca6fe6054378dd482280d58992387a92544b4570f9bb0961679a","original_steps":12,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.63","target":"iin0.1.iinn0.1.1.","root":680,"sha256":"8620791936a650a7f2a031c9c97d15a75659fcfbda71746dde0d1e54871b042f","original_steps":36,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"3mix2","target":"i0.inin1.0.2.","root":3388,"sha256":"881feeaff36dea8bfa58d3bb40166bd1534f36f029f54128f0537358d3fa0358","original_steps":23,"steps_saved":[7,5,7,7,2,2,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,65,295],[6,65],[33,35,137],[33,35,137],[7],[7],[90,105,155],[90,105,155],[43,114,183],[7,43,114],[13,14,32],[13,14,32],[13,14,32],[13,14,32],[13,14,32],[13,14,32]]},{"label":"mp2an","target":"i0.i1.iini0.n1.2.2.","root":1581,"sha256":"885342288e16f088eae8348a6008a966b59b333b942bf162ca037a716fa35fd7","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ad4ant14","target":"iini0.n1.2.ininini0.n3.n4.n1.2.","root":2830,"sha256":"8882e19ebafab1f6c2c9df7e1dfbf698d2d4e7e599cc712a9f4c561eb4866f62","original_steps":27,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"mpan2d","target":"ii0.1.ii0.ini2.n1.3.i0.i2.3.","root":2789,"sha256":"89072b5dd2724240d9d4be2ffbbe74a7e94eda0f65b0c9d27210e71beb9df09a","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm4.63","target":"niini0.n1.ni0.n1.nini0.n1.ni0.n1.","root":3484,"sha256":"897a47c20435660f4035f23f77565a60ab5da9a599c6a551d315d216786a81ed","original_steps":29,"steps_saved":[7,4,6,6,5,5,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,203,295],[6,167],[32,33,137],[32,33,137],[7,40],[7,40],[90,155,180],[90,155,180],[45,114,183],[7,45,114],[13,14,21],[13,14,21],[13,14,21],[13,14,21],[13,14,21],[13,14,21]]},{"label":"pm2.01","target":"ii0.n0.n0.","root":469,"sha256":"8a0108fb0a2bad798b7ac7facefb992780b63a08fe40c59dbf41a34ebdd8a171","original_steps":28,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm5.19","target":"nnii0.n0.nin0.0.","root":3742,"sha256":"8a67081c24345b591abca3ec2ba89ca283d6cd6e4333d5e320ce8ac53ede5970","original_steps":34,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"simp3bi","target":"inii0.nini1.n2.n3.ninini1.n2.n3.0.i0.3.","root":3762,"sha256":"8aabde4e197d8f533f20ddd4d31c643f06cc7d2846fd7292b8038f11204e1057","original_steps":29,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"imnan","target":"niii0.n1.nni0.n1.ninni0.n1.i0.n1.","root":1432,"sha256":"8abef2d0ed2280e5c99e7499b5486e34dce103f142f4e6ec0fad5354764f1dcc","original_steps":19,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"syl8","target":"ii0.i1.i2.3.ii3.4.i0.i1.i2.4.","root":879,"sha256":"8d5adaa4f6ea45f396836b81f8ba916f1b3c58cb7305a2b474251c97880eaee3","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ancomsd","target":"ii0.ini1.n2.3.i0.ini2.n1.3.","root":2770,"sha256":"8d608b9276716dbbb7ed40a523272a841835c2903b8e997d57a6fa5a7f40d44d","original_steps":22,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"imim1","target":"ii0.1.ii1.2.i0.2.","root":112,"sha256":"8e1a7210a20252dbf455bf65ff7228959ac4ef4bde05f218d68fcb988d43302b","original_steps":13,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm3.41","target":"ii0.1.ini0.n2.1.","root":1331,"sha256":"8eec49fa2fb07870813ed15526f6bb4e107a9aee5b64456ab187cdcd5c651d52","original_steps":17,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"adantlr","target":"iini0.n1.2.inini0.n3.n1.2.","root":2724,"sha256":"8f24699ac64e38085dd47060843cabe62c24ad0ade7da3cd1e9f4f6922e6ebb1","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.18da","target":"iini0.nn1.1.i0.1.","root":3792,"sha256":"8f8f9efd459a8adf14b9c935ac036c086923d18de04362f6454377f6523c7894","original_steps":33,"steps_saved":[2,0,4,4,2,2,4,4,4,4,4,4,4,4,4,4],"used_anchor_ids":[[295],[],[6,33],[6,33],[23],[23],[90,459],[90,459],[28,114],[28,114],[11,13],[11,13],[11,13],[11,13],[11,13],[11,13]]},{"label":"simp33r","target":"inini0.n1.nnini2.n3.nni4.n5.5.","root":1062,"sha256":"9003794e6053b769f441286186707b18fc2f42bf57023e1ac28a2979dd6635d7","original_steps":15,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm4.67","target":"niinin0.n1.nin0.n1.ninin0.n1.nin0.n1.","root":3531,"sha256":"913ddb06ea7dea127c4d992facb9016d1699a0b5404e56ece244e3430f348d49","original_steps":33,"steps_saved":[4,2,6,6,2,2,6,6,5,4,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[33,40,137],[33,40,137],[7],[7],[5,90,155],[5,90,155],[114,183],[7,114],[13,14,17],[13,14,17],[13,14,17],[13,14,17],[13,14,17],[13,14,17]]},{"label":"nsyl","target":"ii0.n1.ii2.1.i0.n2.","root":672,"sha256":"94466b6eb69b55752227f72e0b4ee455f651f5b944ca1bc09701f8c6fa6e5003","original_steps":36,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"imim3i","target":"ii0.i1.2.ii3.0.ii3.1.i3.2.","root":1272,"sha256":"94a09eb4534df99cc9eca43cb1e76c18892561a097f3c311e1aa054b58947d7e","original_steps":8,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"an31s","target":"iinini0.n1.n2.3.inini2.n1.n0.3.","root":4035,"sha256":"94b75eb6f8464207acac2ad1a6df71bb02390e009b33d610769aaf4c9da7180e","original_steps":39,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"simpr3","target":"ini0.nnini1.n2.n3.3.","root":2340,"sha256":"9512001c318d352033e5ce673900126bf44552f80652cceaf95853b34975d20a","original_steps":14,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm2.47","target":"inin0.1.inn0.1.","root":163,"sha256":"964ef6678c3779d3c103081b98e9a40745d0c06cb49dd7fbbbbbc4030e569d1e","original_steps":16,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"3ori","target":"iinin0.1.2.inin0.nn1.2.","root":3997,"sha256":"9783b0db83c579d9a94686e2e02c11e0cec497b1cdf4550ce1dd8bd5e2d4ecfe","original_steps":36,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"bianir","target":"ini0.nnii1.0.ni0.1.1.","root":3854,"sha256":"97f14afc48185ff664a986bd68495254d8565cd4cf43554be7b40ebf3fac682b","original_steps":29,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"impsingle-step18","target":"iiii0.1.i2.1.iii1.3.0.4.i5.iii1.3.0.4.","root":3632,"sha256":"987a3dad814fd9bec40a9520202098b15a41b63954546f2d20cc41b9ab013127","original_steps":32,"steps_saved":[7,2,9,9,5,5,9,9,10,9,9,9,9,9,9,9],"used_anchor_ids":[[6,40,295],[6],[6,33,117,137],[6,33,117,137],[7,23,40],[7,23,40],[61,90,155,459],[61,90,155,459],[28,41,114,183],[7,28,41,114],[11,13,14,24],[11,13,14,24],[11,13,14,24],[11,13,14,24],[11,13,14,24],[11,13,14,24]]},{"label":"simprrd","target":"ii0.ni1.nni2.n3.i0.3.","root":1213,"sha256":"989f10e1f6e55cb4634dc0790864c27ac8a9a34ffa538379ffeaef77301e1005","original_steps":16,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm2.67-2","target":"iiin0.1.2.i0.2.","root":242,"sha256":"99987a6460aadbd3597c4f9bec2acb0607a6977f956d83b08156243cbba1a4cf","original_steps":18,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"com4t","target":"ii0.i1.i2.i3.4.i2.i3.i0.i1.4.","root":2627,"sha256":"9aa72022970c2de909e4882dc855b1c10e7aaf250a1ad84bff202bafc0eaf691","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.81","target":"ii0.i1.2.iin3.0.iin3.1.in3.2.","root":227,"sha256":"9b7d3221fb4e025d99ffb3b057387a989f12ccb8e4a3e86e328257697e504e69","original_steps":18,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"imbitrrdi","target":"ii0.i1.2.inii3.2.ni2.3.i0.i1.3.","root":3853,"sha256":"9c0f056cf60f651501b676a391e654cc0ee3d4ac999fb316c07b3a1ef659b8b5","original_steps":32,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[7,28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"pm2.65da","target":"iini0.n1.2.iini0.n1.n2.i0.n1.","root":3367,"sha256":"9c342766b0ee73b8850b3f4c40a8e4087c0474711cd277887ea3fd5db9a2387d","original_steps":23,"steps_saved":[7,2,7,7,3,3,7,7,7,7,7,7,7,7,7,7],"used_anchor_ids":[[6,40,295],[6],[33,117,137],[33,117,137],[7,40],[7,40],[61,90,155],[61,90,155],[7,41,114],[7,41,114],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24]]},{"label":"expcom","target":"iini0.n1.2.i1.i0.2.","root":2244,"sha256":"9cc732893ba8387952cc4adf44f3f7ae11073329dca6e155853626b935f442cb","original_steps":23,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"sylsyld","target":"ii0.1.ii0.i2.3.ii1.i3.4.i0.i2.4.","root":1060,"sha256":"9e480c497dff6d4d350cadc5760011b1d6e905beaf6860f11174dd41d8adaddc","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3mix1","target":"i0.inin0.1.2.","root":63,"sha256":"9ec1e61254325b7f95a19805c170456d39610ad98af35c8cda839d76b7712c4c","original_steps":10,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"simprim","target":"ini0.n1.1.","root":96,"sha256":"9edbfbbc83fcfbecbaf791d891658cd9ff867cb597a8f251176f4be28273cf71","original_steps":11,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"ad4antr","target":"ii0.1.inininini0.n2.n3.n4.n5.1.","root":2765,"sha256":"9ef5747df976dd8036541ec8fe4abeb8d6f82f3f1de179350aff829349f2fe86","original_steps":21,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.36","target":"ii0.1.iin2.0.in1.2.","root":3137,"sha256":"a15b8f0703d23eaee0fe191796eaae64705c4308d9b40fdf5c7d8d083392d967","original_steps":18,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.521g2","target":"ini0.1.i2.0.","root":945,"sha256":"a2c8c6dd01bcd7a4ad661d0c3747c66374794226d7d33e6864ee450cd9453ae3","original_steps":13,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"jao","target":"ii0.1.ii2.1.iin0.2.1.","root":2303,"sha256":"a551119e6410c520bd8379913be2a14ffe1187b46f92f73a83313a2a42573a2e","original_steps":34,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.83","target":"ii0.i1.2.ii0.i2.3.i0.i1.3.","root":803,"sha256":"aa513c79e7503a7fc04399a3b22f693b99c34f4880c16d9e66758a4cf7c93f8e","original_steps":8,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"imbitrdi","target":"ii0.i1.2.inii2.3.ni3.2.i0.i1.3.","root":3505,"sha256":"aa719334512043d38f307d4d01a8d870b016a7afa1e914cff2f7e67d58b00ba2","original_steps":22,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"sylancr","target":"i0.ii1.2.iini0.n2.3.i1.3.","root":1783,"sha256":"aac567a2daf16ee69a8a0b156e2ada3f533cc2a43d79880654a9312d6cad5212","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"anim2i","target":"ii0.1.ini2.n0.ni2.n1.","root":2671,"sha256":"abb23e7c572c555e160f6787b320bc17d26cbd830a12d8113a0ec97b49e91d47","original_steps":28,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"minimp-ax2c","target":"ii0.1.ii0.i1.2.i0.2.","root":1125,"sha256":"abe0c3d1119409f62bf3c3873e32a0571dec6fea52939df3cf97d644c0b2c26c","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syldd","target":"ii0.i1.i2.3.ii0.i1.i3.4.i0.i1.i2.4.","root":856,"sha256":"ac374db933d2591990faf1d53e43739982f711e9b982d71d86535ef3afab1877","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"anabss7","target":"iini0.nni1.n0.2.ini1.n0.2.","root":3692,"sha256":"ad513f12e0e780b5df1df0aece8560e2fb466d7dae3dcd288d9847fbe67be41c","original_steps":40,"steps_saved":[6,4,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,167,295],[6,167],[32,33,137],[32,33,137],[7,11],[7,11],[43,90,155],[43,90,155],[24,114,183],[7,24,114],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14],[9,13,14]]},{"label":"simprl","target":"ini0.nni1.n2.1.","root":218,"sha256":"af14d1d7380dcd96bebdffed83f388b4bba37529bc654bd9ed9b472bb721bc34","original_steps":17,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"sylbird","target":"ii0.nii1.2.ni2.1.ii0.i1.3.i0.i2.3.","root":2739,"sha256":"af7987eb342f59fbe778af131d42fee97276c096ebe44d6c2913f6794b7578eb","original_steps":15,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3anim1i","target":"ii0.1.inini0.n2.n3.nini1.n2.n3.","root":2841,"sha256":"b0159f6553ecba1308b57eef9b73b065482cdc9fe8605e13ec72026e0944849c","original_steps":29,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"expdcom","target":"ii0.ini1.n2.3.i1.i2.i0.3.","root":1697,"sha256":"b283788353eecf29d6d4bb77e32891a815958ed162c769a1c8ed7e0e3ef9e0b0","original_steps":24,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"expt","target":"iini0.n1.2.i0.i1.2.","root":405,"sha256":"b4220522683761b594dda49feb1d07fe3b7c7c40eb1da03f06c0beac09434d21","original_steps":26,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"merlem8","target":"iii0.1.2.iii1.3.in2.n0.2.","root":3848,"sha256":"b459b55ff221fcd5a67e9fd966a77e218808ddfb9e990aaaed7c52763c96e6d8","original_steps":35,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"orim12i","target":"ii0.1.ii2.3.iin0.2.in1.3.","root":3843,"sha256":"b4ba59aef0ce10bf59c44c5ff936a6a65666f1112db2f01e9e0f432b85ec8bad","original_steps":38,"steps_saved":[7,5,7,7,5,5,6,6,8,7,6,6,6,6,6,6],"used_anchor_ids":[[6,107,295],[6,107],[33,38,137],[33,38,137],[7,30],[7,30],[90,155,459],[90,155,459],[7,25,114,183],[7,25,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"jctird","target":"ii0.i1.2.ii0.3.i0.i1.ni2.n3.","root":2799,"sha256":"b4f8502beb2d287d144802db95de8394c06a5e817126307630d9cff84e2aa4da","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3mix3d","target":"ii0.1.i0.inin2.3.1.","root":3625,"sha256":"b5aa5939fa65ac3b1b464fc087948194c0bd665e46197b6d215c93128af41ead","original_steps":34,"steps_saved":[9,7,9,9,7,7,8,8,10,9,8,8,8,8,8,8],"used_anchor_ids":[[6,107,167,295],[6,107,167],[32,33,38,137],[32,33,38,137],[7,11,30],[7,11,30],[43,90,155,459],[43,90,155,459],[24,25,114,183],[7,24,25,114],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14]]},{"label":"anabss1","target":"iinini0.n1.n0.2.ini0.n1.2.","root":3589,"sha256":"b5f215823b3831593ee39ebea19711da1a19bc7c309d1ae52ef7b06b10e443df","original_steps":32,"steps_saved":[6,2,6,6,3,3,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,40,295],[6],[33,117,137],[33,117,137],[7,40],[7,40],[61,90,155],[61,90,155],[41,114,183],[7,41,114],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24]]},{"label":"simp33l","target":"inini0.n1.nnini2.n3.nni4.n5.4.","root":3956,"sha256":"b6ce7b383220d5270918bf4b2fe8ef22bdde57de7bdf910db33cecfe7654a2b5","original_steps":35,"steps_saved":[2,0,3,3,1,1,3,3,3,3,3,3,3,3,3,3],"used_anchor_ids":[[295],[],[6,33],[6,33],[23],[23],[90,459],[90,459],[28,114],[28,114],[11,13],[11,13],[11,13],[11,13],[11,13],[11,13]]},{"label":"syl7","target":"ii0.1.ii2.i3.i1.4.i2.i3.i0.4.","root":3278,"sha256":"b76d7fea94106d643ae3680238785830f0500363947705c2f14cca5518fae211","original_steps":11,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simp3l1","target":"inini0.n1.nninini2.n3.n4.n5.2.","root":2757,"sha256":"b7c9e61498f4eaf5fb71d8e1841052658e78fbab0de9113e3f7ea5aee908be31","original_steps":19,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm2.74","target":"ii0.1.iinin1.0.2.in1.2.","root":2733,"sha256":"bcfc4e39ae3c2f9e4f65cb88167edcd134b9601b10d0125b89a7ce6c1233c1f4","original_steps":34,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm3.2an3","target":"i0.i1.i2.nini0.n1.n2.","root":2838,"sha256":"bead11790f31c52ed591f19930c98bbe4ef51bd59623372cd3d00ad68df8c9d8","original_steps":16,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"orcanai","target":"ii0.in1.2.ini0.nn1.2.","root":3812,"sha256":"c10f69762249c339c92e10e1558c0410569a0b56f981cf86c30a67bb2913e255","original_steps":34,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.68","target":"iii0.1.1.in0.1.","root":844,"sha256":"c3214d8dc0620517ec936f2094483c9ef21f08f614bac5d1d809ff0d733bc323","original_steps":10,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"ad3antrrr","target":"ii0.1.ininini0.n2.n3.n4.1.","root":1458,"sha256":"c3691d68750b3de84dd07d83ca0c4ddd9baf74575b1b79cc5127a1ccf8746e4e","original_steps":20,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"exp4a","target":"ii0.i1.ini2.n3.4.i0.i1.i2.i3.4.","root":2801,"sha256":"c5c22e45d7985f99ee1599595977eb21205f5c3ecb4ae79e81db87e171b6acc9","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.46","target":"inin0.1.n1.","root":118,"sha256":"c6ef9afeafcd31bfe2321eb6ec83e4efd5175ea61ea42f5d55f3a8d13efa6b34","original_steps":11,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"niabn","target":"i0.in1.niini2.n1.n0.nin0.ni2.n1.","root":4057,"sha256":"c78c7fab5a06561094834bf553c950851be772994598ef60218098b56389f06c","original_steps":36,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm2.49","target":"inin0.1.inn0.n1.","root":192,"sha256":"c8a57646c65a5286984f97cb8bf6212fc92da0bc7cc91a3be4a03cc896472a0d","original_steps":16,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"sylanl1","target":"ii0.1.iinini1.n2.n3.4.inini0.n2.n3.4.","root":2803,"sha256":"c8b7bf4a0eb76296003e17ed7aaba296c218f50c734006d5969fdfe71a67e237","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simprd","target":"ii0.ni1.n2.i0.2.","root":114,"sha256":"c8d10b0d16bcca54a01ea968a63743c379313520bf1733733c214a56b08bf1ce","original_steps":13,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"mpi","target":"i0.ii1.i0.2.i1.2.","root":67,"sha256":"cb2796f9a60c6c86eaefa6f6fc1d11644b1b543d6c62c50c01e64148de8227d5","original_steps":12,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm2.61nii","target":"ii0.i1.2.iin0.2.iin1.2.2.","root":2678,"sha256":"cc27913f1c27c1558e840967d50b41b266cfe7c34a9dc97205cdb27e0306ec55","original_steps":34,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"notnotb","target":"nii0.nn0.ninn0.0.","root":2711,"sha256":"ce9a2d2d6d3e56bdb9029220fe98a479efb83662d0f978e41441a8ece5c815ba","original_steps":16,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"com25","target":"ii0.i1.i2.i3.i4.5.i0.i4.i2.i3.i1.5.","root":2747,"sha256":"cfc8769bb915c147052ad1ad97010c5f3411b3dbe62160ef253fa55399684438","original_steps":17,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simpl","target":"ini0.n1.0.","root":1849,"sha256":"d007e508148f10a3c67f30dd2446d1683ebceffbeeeedb97b0a7b162b2e08062","original_steps":11,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"simp3l3","target":"inini0.n1.nninini2.n3.n4.n5.4.","root":2824,"sha256":"d1d8df38f7d82e6dc41232b17d85697d40695f97b23b2c1aacc85a75ab6b68b0","original_steps":27,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"simp32l","target":"inini0.n1.nnini2.nni3.n4.n5.3.","root":2763,"sha256":"d2ca9e62a88ef1961268c446b7ce6ee057a736f4fe33b470ae116aaf33a62ce2","original_steps":20,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"sylanb","target":"inii0.1.ni1.0.iini1.n2.3.ini0.n2.3.","root":4127,"sha256":"d4c69bf2df86a7f03390413b18509b17b506aa2b9cb05e091a09ad3ead38d0bb","original_steps":61,"steps_saved":[4,2,6,6,4,4,6,6,7,6,6,6,6,6,6,6],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"simp-4l","target":"inininini0.n1.n2.n3.n4.0.","root":2748,"sha256":"d50895ddafa13bc364c3ac7a2269525e1dc8b692b4b6712e8b99843717e109ea","original_steps":16,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"pm3.24","target":"nni0.nn0.","root":93,"sha256":"d7fbca1c96c5c5f58e00618ec3d8b6042f1dae40a2dd976d445ed4dea6c1b5f0","original_steps":8,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"3pm3.2ni","target":"in0.in1.in2.ninin0.1.2.","root":2848,"sha256":"d95cff44269594d86a66721c156fb78c1820ca98d46d4ce9b7ee9d3cdcb80e1f","original_steps":28,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"biimpac","target":"ii0.nii1.2.ni2.1.ini1.n0.2.","root":4024,"sha256":"d96993f7bedd261430ae953fc67ed340a3897df5bc85ed6ca8a4a7917bd6f6ee","original_steps":41,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"impcom","target":"ii0.i1.2.ini1.n0.2.","root":3990,"sha256":"dac7b4c5041163595e370c780ba069e6292962de3b8eff2d14534dcf91b789af","original_steps":35,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"anabsi7","target":"ii0.ini1.n0.2.ini1.n0.2.","root":3374,"sha256":"dc52fd9b7f5cb8dc42fee93270b032240c6d44f7dba583bbf7b260f017fa385f","original_steps":23,"steps_saved":[7,2,7,7,3,3,7,7,8,7,7,7,7,7,7,7],"used_anchor_ids":[[6,40,295],[6],[33,117,137],[33,117,137],[7,40],[7,40],[61,90,155],[61,90,155],[41,114,183],[7,41,114],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24],[13,14,24]]},{"label":"merlem6","target":"i0.iii1.0.2.i3.2.","root":61,"sha256":"ddc27e6cb15d35bda51a2d31936a79c10363e04e1e13de3aeb6011e138daf452","original_steps":9,"steps_saved":[0,0,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"exp31","target":"iinini0.n1.n2.3.i0.i1.i2.3.","root":2800,"sha256":"df35df2c87caa33e70eff89b2457088c178c1f659b19b48628876f301130d026","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"jctild","target":"ii0.i1.2.ii0.3.i0.i1.ni3.n2.","root":2813,"sha256":"e1a019698d10e86381ba184764ad476f03fede45c018b6f6ef829219718df2f7","original_steps":26,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"exp4b","target":"iini0.n1.ini2.n3.4.i0.i1.i2.i3.4.","root":2802,"sha256":"e233b99834f7942e1e424b7edf4f6d3f071f97f95274f5535dab7a0b3de07f19","original_steps":25,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.521g","target":"ini0.1.i1.2.","root":54,"sha256":"e39b6adb2f741f5d295203010e729a67d7338e045871a8b1e728a214138d5583","original_steps":12,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"syl9","target":"ii0.i1.2.ii3.i2.4.i0.i3.i1.4.","root":3436,"sha256":"e400075cd4aebbb9a47724e5a6f826e143145d6135f4738585dfaca4ebf2fbcd","original_steps":21,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl8ib","target":"ii0.i1.i2.3.inii3.4.ni4.3.i0.i1.i2.4.","root":3602,"sha256":"e497b60b845f64c9db30a2bab54f7a53e4c0c349277d6f34c72b3022a57654eb","original_steps":23,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[7,114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"sylbbr","target":"inii0.1.ni1.0.inii1.2.ni2.1.i2.0.","root":2753,"sha256":"e53d82b550df327aa57db7d3111b73da6d5f39c61fb295fe21d6130048bd7486","original_steps":18,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"nsyli","target":"ii0.i1.2.ii3.n2.i0.i3.n1.","root":3694,"sha256":"e5fd8c19b32d79322ef225fda0d3e255174aacc4e2122b1d1889372bdb7da1d1","original_steps":36,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"biimtrrdi","target":"ii0.nii1.2.ni2.1.ii1.3.i0.i2.3.","root":3964,"sha256":"e8fb735525c5449ce9bc499157136115679caebc923da067aaaaee4905d4055b","original_steps":34,"steps_saved":[4,2,5,5,3,3,5,5,6,5,5,5,5,5,5,5],"used_anchor_ids":[[6,295],[6],[6,33,137],[6,33,137],[7,23],[7,23],[90,155,459],[90,155,459],[28,114,183],[7,28,114],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14],[11,13,14]]},{"label":"pm4.81","target":"niiin0.0.0.ni0.in0.0.","root":2462,"sha256":"e9088d2a5e22a7a9ae8ea4ee2592ef6ef052d165eaf88f14decd8b9fde1ef71f","original_steps":37,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"pm2.75","target":"iin0.1.iin0.i1.2.in0.2.","root":106,"sha256":"ebf009cc75d47eabd2db887f1933df3bdf87850efad2be044f1bdc342d40a193","original_steps":12,"steps_saved":[0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1],"used_anchor_ids":[[],[],[6],[6],[23],[23],[459],[459],[28],[28],[11],[11],[11],[11],[11],[11]]},{"label":"pm2.43","target":"ii0.i0.1.i0.1.","root":29,"sha256":"ec328ffd62d74fa61ced854da2e92a2fd55577fd4eb23175db44a9bec4581cbc","original_steps":7,"steps_saved":[2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[167],[167],[32],[32],[11],[11],[43],[43],[24],[24],[9],[9],[9],[9],[9],[9]]},{"label":"con2b","target":"niii0.n1.i1.n0.nii1.n0.i0.n1.","root":2846,"sha256":"ed86d45709c8f6f63361e60131b6a85703d8aeb485dac8f25a4972b344b6639a","original_steps":29,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"syl7bi","target":"inii0.1.ni1.0.ii2.i3.i1.4.i2.i3.i0.4.","root":3506,"sha256":"ef6b278d73508814e82799db4f8c65c22f157dd56c43fb78255ba0a9595951fd","original_steps":19,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"anim1ci","target":"ii0.1.ini0.n2.ni2.n1.","root":3841,"sha256":"f40c00a6f46fbbe3b03e5163f15db3e2a5b55d8bd5df9984ce8459166d770580","original_steps":33,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"pm5.31r","target":"ini0.ni1.2.i1.ni0.n2.","root":2552,"sha256":"f49ba011dccc151c80309d1e0629487fdc1441449f5db11e4e5e5382f50a3ad2","original_steps":29,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]},{"label":"3mix3","target":"i0.inin1.2.0.","root":3540,"sha256":"f5beea4e3eff4eb87fd9f346d392af02dc6937cb5516d237d849a7831d3c8331","original_steps":33,"steps_saved":[9,7,9,9,7,7,8,8,10,9,8,8,8,8,8,8],"used_anchor_ids":[[6,107,167,295],[6,107,167],[32,33,38,137],[32,33,38,137],[7,11,30],[7,11,30],[43,90,155,459],[43,90,155,459],[24,25,114,183],[7,24,25,114],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14],[9,11,13,14]]},{"label":"simp-5l","target":"ininininini0.n1.n2.n3.n4.n5.0.","root":2749,"sha256":"f7431a9668e2595e97575f40dafa26bd44ea0f7763a947895b00b863ccf049ed","original_steps":17,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"simp-6l","target":"inininininini0.n1.n2.n3.n4.n5.n6.0.","root":2756,"sha256":"f75bb9bd8bab87aa3f8575bbd9c31c0f8b40fe8407d9f78686e22491ca4ba3cf","original_steps":18,"steps_saved":[2,0,2,2,0,0,2,2,2,2,2,2,2,2,2,2],"used_anchor_ids":[[295],[],[33],[33],[],[],[90],[90],[114],[114],[13],[13],[13],[13],[13],[13]]},{"label":"norbi","target":"inin0.1.nii0.1.ni1.0.","root":3823,"sha256":"fa76b4d8f1e6454ca0116953e17080f9111b511ac4acf513c6309d424ae76cdb","original_steps":32,"steps_saved":[4,2,4,4,2,2,4,4,5,4,4,4,4,4,4,4],"used_anchor_ids":[[6,295],[6],[33,137],[33,137],[7],[7],[90,155],[90,155],[114,183],[7,114],[13,14],[13,14],[13,14],[13,14],[13,14],[13,14]]},{"label":"merlem13","target":"ii0.1.iii2.inn3.3.nn0.1.","root":2876,"sha256":"fad01ebb2727df7a9ea9664c3fe5cb4f398ac4fc4c933c966c9bb470775c4ab4","original_steps":31,"steps_saved":[2,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2],"used_anchor_ids":[[6],[6],[137],[137],[7],[7],[155],[155],[7,183],[7],[14],[14],[14],[14],[14],[14]]}]}},"source_sha256":{"sgcd_logs.tgz":"c30065fb10714b3e1270e8c4414ae60fdb444cbce26babd0f7b3056545c470ad","aviary.tar.gz":"b60b765cb7c8b3c704c539cde308651d83164d4c5a0da17ae97ca1c4cfa2500e"}}

